Approximate Solutions of Combinatorial Problems via Quantum Relaxations

Combinatorial problems are formulated to find optimal designs within a fixed set of constraints. They are commonly found across diverse engineering and scientific domains. Understanding how to best use quantum computers for combinatorial optimization is to date an open problem. Here we propose new methods for producing approximate solutions for the maximum cut problem and its weighted version, which are based on relaxations to local quantum Hamiltonians. These relaxations are defined through commutative maps, which in turn are constructed borrowing ideas from quantum random access codes. We establish relations between the spectra of the relaxed Hamiltonians and optimal cuts of the original problems, via two quantum rounding protocols. The first one is based on projections to random magic states. It produces average cuts that approximate the optimal one by a factor of least 0.555 or 0.625, depending on the relaxation chosen, if given access to a quantum state with energy between the optimal classical cut and the maximal relaxed energy. The second rounding protocol is deterministic and it is based on estimation of Pauli observables. The proposed quantum relaxations inherit memory compression from quantum random access codes, which allowed us to test the performances of the methods presented for 3-regular random graphs and a design problem motivated by industry for sizes up to 40 nodes, on superconducting quantum processors.

==> anc/FIG1E.csv <==
,num_nodes,elist
0,8.0,"[(0, 2, 1), (0, 4, 1), (0, 5, 1), (1, 3, 1), (1, 4, 1), (1, 6, 1), (2, 5, 1), (2, 6, 1), (3, 4, 1), (3, 7, 1), (5, 7, 1), (6, 7, 1)]"
1,8.0,"[(0, 2, 1), (0, 3, 1), (0, 4, 1), (1, 3, 1), (1, 6, 1), (1, 7, 1), (2, 4, 1), (2, 7, 1), (3, 6, 1), (4, 5, 1), (5, 6, 1), (5, 7, 1)]"
2,8.0,"[(0, 3, 1), (0, 4, 1), (0, 6, 1), (1, 2, 1), (1, 3, 1), (1, 4, 1), (2, 5, 1), (2, 7, 1), (3, 5, 1), (4, 6, 1), (5, 7, 1), (6, 7, 1)]"
3,8.0,"[(0, 1, 1), (0, 2, 1), (0, 6, 1), (1, 5, 1), (1, 7, 1), (2, 3, 1), (2, 5, 1), (3, 4, 1), (3, 6, 1), (4, 5, 1), (4, 7, 1), (6, 7, 1)]"
4,8.0,"[(0, 3, 1), (0, 5, 1), (0, 6, 1), (1, 2, 1), (1, 4, 1), (1, 6, 1), (2, 3, 1), (2, 4, 1), (3, 5, 1), (4, 7, 1), (5, 7, 1), (6, 7, 1)]"
5,8.0,"[(0, 3, 1), (0, 4, 1), (0, 5, 1), (1, 3, 1), (1, 5, 1), (1, 6, 1), (2, 4, 1), (2, 6, 1), (2, 7, 1), (3, 6, 1), (4, 7, 1), (5, 7, 1)]"
6,8.0,"[(0, 1, 1), (0, 2, 1), (0, 7, 1), (1, 6, 1), (1, 7, 1), (2, 4, 1), (2, 5, 1), (3, 4, 1), (3, 6, 1), (3, 7, 1), (4, 5, 1), (5, 6, 1)]"
7,8.0,"[(0, 1, 1), (0, 2, 1), (0, 6, 1), (1, 6, 1), (1, 7, 1), (2, 3, 1), (2, 4, 1), (3, 4, 1), (3, 7, 1), (4, 5, 1), (5, 6, 1), (5, 7, 1)]"
8,8.0,"[(0, 2, 1), (0, 3, 1), (0, 5, 1), (1, 4, 1), (1, 5, 1), (1, 6, 1), (2, 4, 1), (2, 7, 1), (3, 6, 1), (3, 7, 1), (4, 5, 1), (6, 7, 1)]"
9,8.0,"[(0, 2, 1), (0, 4, 1), (0, 7, 1), (1, 3, 1), (1, 4, 1), (1, 7, 1), (2, 5, 1), (2, 6, 1), (3, 5, 1), (3, 7, 1), (4, 6, 1), (5, 6, 1)]"
10,8.0,"[(0, 2, 1), (0, 5, 1), (0, 7, 1), (1, 3, 1), (1, 5, 1), (1, 7, 1), (2, 3, 1), (2, 4, 1), (3, 6, 1), (4, 5, 1), (4, 6, 1), (6, 7, 1)]"
11,8.0,"[(0, 1, 1), (0, 3, 1), (0, 4, 1), (1, 3, 1), (1, 6, 1), (2, 5, 1), (2, 6, 1), (2, 7, 1), (3, 4, 1), (4, 7, 1), (5, 6, 1), (5, 7, 1)]"
12,8.0,"[(0, 2, 1), (0, 5, 1), (0, 7, 1), (1, 3, 1), (1, 4, 1), (1, 6, 1), (2, 5, 1), (2, 6, 1), (3, 4, 1), (3, 5, 1), (4, 7, 1), (6, 7, 1)]"
13,8.0,"[(0, 2, 1), (0, 3, 1), (0, 5, 1), (1, 4, 1), (1, 5, 1), (1, 7, 1), (2, 3, 1), (2, 5, 1), (3, 6, 1), (4, 6, 1), (4, 7, 1), (6, 7, 1)]"
14,8.0,"[(0, 2, 1), (0, 3, 1), (0, 6, 1), (1, 2, 1), (1, 5, 1), (1, 7, 1), (2, 4, 1), (3, 6, 1), (3, 7, 1), (4, 5, 1), (4, 6, 1), (5, 7, 1)]"
15,8.0,"[(0, 1, 1), (0, 3, 1), (0, 6, 1), (1, 2, 1), (1, 7, 1), (2, 4, 1), (2, 7, 1), (3, 5, 1), (3, 6, 1), (4, 5, 1), (4, 7, 1), (5, 6, 1)]"
16,8.0,"[(0, 4, 1), (0, 5, 1), (0, 7, 1), (1, 2, 1), (1, 3, 1), (1, 6, 1), (2, 3, 1), (2, 4, 1), (3, 6, 1), (4, 5, 1), (5, 7, 1), (6, 7, 1)]"
17,8.0,"[(0, 4, 1), (0, 6, 1), (0, 7, 1), (1, 3, 1), (1, 4, 1), (1, 5, 1), (2, 3, 1), (2, 5, 1), (2, 7, 1), (3, 6, 1), (4, 7, 1), (5, 6, 1)]"
18,8.0,"[(0, 4, 1), (0, 5, 1), (0, 6, 1), (1, 2, 1), (1, 5, 1), (1, 7, 1), (2, 3, 1), (2, 7, 1), (3, 4, 1), (3, 7, 1), (4, 6, 1), (5, 6, 1)]"
19,8.0,"[(0, 1, 1), (0, 2, 1), (0, 6, 1), (1, 2, 1), (1, 6, 1), (2, 4, 1), (3, 4, 1), (3, 5, 1), (3, 7, 1), (4, 7, 1), (5, 6, 1), (5, 7, 1)]"
20,8.0,"[(0, 2, 1), (0, 5, 1), (0, 7, 1), (1, 4, 1), (1, 5, 1), (1, 7, 1), (2, 3, 1), (2, 6, 1), (3, 4, 1), (3, 6, 1), (4, 5, 1), (6, 7, 1)]"
21,8.0,"[(0, 4, 1), (0, 5, 1), (0, 6, 1), (1, 3, 1), (1, 6, 1), (1, 7, 1), (2, 3, 1), (2, 4, 1), (2, 5, 1), (3, 7, 1), (4, 6, 1), (5, 7, 1)]"
22,8.0,"[(0, 2, 1), (0, 3, 1), (0, 4, 1), (1, 3, 1), (1, 5, 1), (1, 7, 1), (2, 5, 1), (2, 6, 1), (3, 7, 1), (4, 5, 1), (4, 6, 1), (6, 7, 1)]"
23,8.0,"[(0, 3, 1), (0, 4, 1), (0, 5, 1), (1, 2, 1), (1, 3, 1), (1, 6, 1), (2, 4, 1), (2, 7, 1), (3, 6, 1), (4, 7, 1), (5, 6, 1), (5, 7, 1)]"
24,8.0,"[(0, 1, 1), (0, 2, 1), (0, 3, 1), (1, 5, 1), (1, 7, 1), (2, 4, 1), (2, 5, 1), (3, 4, 1), (3, 6, 1), (4, 7, 1), (5, 6, 1), (6, 7, 1)]"
25,8.0,"[(0, 3, 1), (0, 4, 1), (0, 7, 1), (1, 2, 1), (1, 5, 1), (1, 7, 1), (2, 3, 1), (2, 7, 1), (3, 6, 1), (4, 5, 1), (4, 6, 1), (5, 6, 1)]"
26,8.0,"[(0, 1, 1), (0, 5, 1), (0, 6, 1), (1, 4, 1), (1, 7, 1), (2, 3, 1), (2, 6, 1), (2, 7, 1), (3, 4, 1), (3, 5, 1), (4, 6, 1), (5, 7, 1)]"
27,8.0,"[(0, 3, 1), (0, 5, 1), (0, 6, 1), (1, 2, 1), (1, 4, 1), (1, 7, 1), (2, 4, 1), (2, 7, 1), (3, 5, 1), (3, 7, 1), (4, 6, 1), (5, 6, 1)]"
28,8.0,"[(0, 2, 1), (0, 3, 1), (0, 5, 1), (1, 2, 1), (1, 4, 1), (1, 7, 1), (2, 7, 1), (3, 6, 1), (3, 7, 1), (4, 5, 1), (4, 6, 1), (5, 6, 1)]"
29,8.0,"[(0, 2, 1), (0, 5, 1), (0, 6, 1), (1, 2, 1), (1, 4, 1), (1, 6, 1), (2, 7, 1), (3, 4, 1), (3, 5, 1), (3, 6, 1), (4, 7, 1), (5, 7, 1)]"
30,8.0,"[(0, 1, 1), (0, 4, 1), (0, 5, 1), (1, 4, 1), (1, 6, 1), (2, 3, 1), (2, 5, 1), (2, 6, 1), (3, 5, 1), (3, 7, 1), (4, 7, 1), (6, 7, 1)]"
31,8.0,"[(0, 2, 1), (0, 3, 1), (0, 7, 1), (1, 2, 1), (1, 5, 1), (1, 6, 1), (2, 6, 1), (3, 4, 1), (3, 7, 1), (4, 5, 1), (4, 6, 1), (5, 7, 1)]"
32,8.0,"[(0, 4, 1), (0, 6, 1), (0, 7, 1), (1, 2, 1), (1, 4, 1), (1, 5, 1), (2, 6, 1), (2, 7, 1), (3, 4, 1), (3, 5, 1), (3, 7, 1), (5, 6, 1)]"
33,8.0,"[(0, 1, 1), (0, 5, 1), (0, 6, 1), (1, 5, 1), (1, 6, 1), (2, 3, 1), (2, 4, 1), (2, 6, 1), (3, 4, 1), (3, 7, 1), (4, 7, 1), (5, 7, 1)]"
34,8.0,"[(0, 1, 1), (0, 4, 1), (0, 7, 1), (1, 4, 1), (1, 6, 1), (2, 3, 1), (2, 5, 1), (2, 7, 1), (3, 5, 1), (3, 6, 1), (4, 7, 1), (5, 6, 1)]"
35,8.0,"[(0, 2, 1), (0, 3, 1), (0, 4, 1), (1, 2, 1), (1, 4, 1), (1, 5, 1), (2, 7, 1), (3, 5, 1), (3, 7, 1), (4, 6, 1), (5, 6, 1), (6, 7, 1)]"
36,8.0,"[(0, 1, 1), (0, 4, 1), (0, 7, 1), (1, 4, 1), (1, 7, 1), (2, 3, 1), (2, 5, 1), (2, 6, 1), (3, 5, 1), (3, 6, 1), (4, 5, 1), (6, 7, 1)]"
37,8.0,"[(0, 5, 1), (0, 6, 1), (0, 7, 1), (1, 2, 1), (1, 5, 1), (1, 6, 1), (2, 3, 1), (2, 4, 1), (3, 5, 1), (3, 7, 1), (4, 6, 1), (4, 7, 1)]"
38,8.0,"[(0, 1, 1), (0, 3, 1), (0, 5, 1), (1, 2, 1), (1, 7, 1), (2, 4, 1), (2, 7, 1), (3, 5, 1), (3, 6, 1), (4, 6, 1), (4, 7, 1), (5, 6, 1)]"
39,8.0,"[(0, 1, 1), (0, 4, 1), (0, 5, 1), (1, 5, 1), (1, 6, 1), (2, 3, 1), (2, 6, 1), (2, 7, 1), (3, 4, 1), (3, 6, 1), (4, 7, 1), (5, 7, 1)]"
40,8.0,"[(0, 2, 1), (0, 3, 1), (0, 5, 1), (1, 4, 1), (1, 5, 1), (1, 7, 1), (2, 3, 1), (2, 4, 1), (3, 6, 1), (4, 6, 1), (5, 7, 1), (6, 7, 1)]"
41,8.0,"[(0, 4, 1), (0, 6, 1), (0, 7, 1), (1, 4, 1), (1, 5, 1), (1, 6, 1), (2, 3, 1), (2, 5, 1), (2, 7, 1), (3, 5, 1), (3, 7, 1), (4, 6, 1)]"
42,8.0,"[(0, 1, 1), (0, 6, 1), (0, 7, 1), (1, 2, 1), (1, 3, 1), (2, 4, 1), (2, 5, 1), (3, 6, 1), (3, 7, 1), (4, 5, 1), (4, 6, 1), (5, 7, 1)]"
43,8.0,"[(0, 2, 1), (0, 3, 1), (0, 5, 1), (1, 4, 1), (1, 6, 1), (1, 7, 1), (2, 4, 1), (2, 5, 1), (3, 6, 1), (3, 7, 1), (4, 6, 1), (5, 7, 1)]"
44,8.0,"[(0, 2, 1), (0, 3, 1), (0, 6, 1), (1, 2, 1), (1, 4, 1), (1, 7, 1), (2, 6, 1), (3, 4, 1), (3, 7, 1), (4, 5, 1), (5, 6, 1), (5, 7, 1)]"
45,8.0,"[(0, 1, 1), (0, 3, 1), (0, 4, 1), (1, 2, 1), (1, 5, 1), (2, 6, 1), (2, 7, 1), (3, 4, 1), (3, 7, 1), (4, 5, 1), (5, 6, 1), (6, 7, 1)]"
46,8.0,"[(0, 3, 1), (0, 6, 1), (0, 7, 1), (1, 5, 1), (1, 6, 1), (1, 7, 1), (2, 3, 1), (2, 4, 1), (2, 6, 1), (3, 4, 1), (4, 5, 1), (5, 7, 1)]"
47,8.0,"[(0, 1, 1), (0, 3, 1), (0, 7, 1), (1, 2, 1), (1, 6, 1), (2, 4, 1), (2, 7, 1), (3, 5, 1), (3, 6, 1), (4, 5, 1), (4, 6, 1), (5, 7, 1)]"
48,8.0,"[(0, 3, 1), (0, 6, 1), (0, 7, 1), (1, 3, 1), (1, 4, 1), (1, 5, 1), (2, 4, 1), (2, 6, 1), (2, 7, 1), (3, 6, 1), (4, 5, 1), (5, 7, 1)]"
49,8.0,"[(0, 1, 1), (0, 6, 1), (0, 7, 1), (1, 3, 1), (1, 4, 1), (2, 3, 1), (2, 4, 1), (2, 6, 1), (3, 5, 1), (4, 7, 1), (5, 6, 1), (5, 7, 1)]"
50,8.0,"[(0, 3, 1), (0, 4, 1), (0, 5, 1), (1, 5, 1), (1, 6, 1), (1, 7, 1), (2, 4, 1), (2, 6, 1), (2, 7, 1), (3, 6, 1), (3, 7, 1), (4, 5, 1)]"
51,8.0,"[(0, 1, 1), (0, 4, 1), (0, 7, 1), (1, 3, 1), (1, 7, 1), (2, 4, 1), (2, 5, 1), (2, 6, 1), (3, 5, 1), (3, 6, 1), (4, 7, 1), (5, 6, 1)]"
52,8.0,"[(0, 1, 1), (0, 4, 1), (0, 6, 1), (1, 4, 1), (1, 7, 1), (2, 3, 1), (2, 5, 1), (2, 6, 1), (3, 5, 1), (3, 6, 1), (4, 7, 1), (5, 7, 1)]"
53,8.0,"[(0, 3, 1), (0, 6, 1), (0, 7, 1), (1, 3, 1), (1, 4, 1), (1, 5, 1), (2, 3, 1), (2, 6, 1), (2, 7, 1), (4, 5, 1), (4, 6, 1), (5, 7, 1)]"
54,8.0,"[(0, 1, 1), (0, 4, 1), (0, 5, 1), (1, 6, 1), (1, 7, 1), (2, 5, 1), (2, 6, 1), (2, 7, 1), (3, 4, 1), (3, 6, 1), (3, 7, 1), (4, 5, 1)]"
55,8.0,"[(0, 1, 1), (0, 3, 1), (0, 5, 1), (1, 2, 1), (1, 5, 1), (2, 3, 1), (2, 6, 1), (3, 7, 1), (4, 5, 1), (4, 6, 1), (4, 7, 1), (6, 7, 1)]"
56,8.0,"[(0, 2, 1), (0, 5, 1), (0, 6, 1), (1, 5, 1), (1, 6, 1), (1, 7, 1), (2, 3, 1), (2, 6, 1), (3, 4, 1), (3, 7, 1), (4, 5, 1), (4, 7, 1)]"
57,8.0,"[(0, 2, 1), (0, 6, 1), (0, 7, 1), (1, 3, 1), (1, 4, 1), (1, 5, 1), (2, 3, 1), (2, 6, 1), (3, 7, 1), (4, 5, 1), (4, 7, 1), (5, 6, 1)]"
58,8.0,"[(0, 4, 1), (0, 5, 1), (0, 7, 1), (1, 3, 1), (1, 5, 1), (1, 7, 1), (2, 3, 1), (2, 5, 1), (2, 6, 1), (3, 4, 1), (4, 6, 1), (6, 7, 1)]"
59,8.0,"[(0, 1, 1), (0, 6, 1), (0, 7, 1), (1, 5, 1), (1, 6, 1), (2, 3, 1), (2, 4, 1), (2, 6, 1), (3, 4, 1), (3, 5, 1), (4, 7, 1), (5, 7, 1)]"
60,8.0,"[(0, 3, 1), (0, 4, 1), (0, 5, 1), (1, 5, 1), (1, 6, 1), (1, 7, 1), (2, 4, 1), (2, 6, 1), (2, 7, 1), (3, 5, 1), (3, 6, 1), (4, 7, 1)]"
61,8.0,"[(0, 1, 1), (0, 2, 1), (0, 3, 1), (1, 5, 1), (1, 7, 1), (2, 5, 1), (2, 7, 1), (3, 4, 1), (3, 6, 1), (4, 6, 1), (4, 7, 1), (5, 6, 1)]"
62,8.0,"[(0, 3, 1), (0, 4, 1), (0, 5, 1), (1, 5, 1), (1, 6, 1), (1, 7, 1), (2, 3, 1), (2, 6, 1), (2, 7, 1), (3, 4, 1), (4, 5, 1), (6, 7, 1)]"
63,8.0,"[(0, 2, 1), (0, 3, 1), (0, 5, 1), (1, 3, 1), (1, 6, 1), (1, 7, 1), (2, 3, 1), (2, 5, 1), (4, 5, 1), (4, 6, 1), (4, 7, 1), (6, 7, 1)]"
64,8.0,"[(0, 4, 1), (0, 5, 1), (0, 7, 1), (1, 2, 1), (1, 3, 1), (1, 5, 1), (2, 3, 1), (2, 5, 1), (3, 6, 1), (4, 6, 1), (4, 7, 1), (6, 7, 1)]"
65,8.0,"[(0, 2, 1), (0, 5, 1), (0, 6, 1), (1, 3, 1), (1, 4, 1), (1, 6, 1), (2, 6, 1), (2, 7, 1), (3, 4, 1), (3, 7, 1), (4, 5, 1), (5, 7, 1)]"
66,8.0,"[(0, 1, 1), (0, 3, 1), (0, 7, 1), (1, 3, 1), (1, 4, 1), (2, 4, 1), (2, 5, 1), (2, 7, 1), (3, 6, 1), (4, 5, 1), (5, 6, 1), (6, 7, 1)]"
67,8.0,"[(0, 1, 1), (0, 3, 1), (0, 5, 1), (1, 4, 1), (1, 6, 1), (2, 4, 1), (2, 6, 1), (2, 7, 1), (3, 5, 1), (3, 7, 1), (4, 6, 1), (5, 7, 1)]"
68,8.0,"[(0, 1, 1), (0, 3, 1), (0, 7, 1), (1, 4, 1), (1, 7, 1), (2, 3, 1), (2, 4, 1), (2, 6, 1), (3, 6, 1), (4, 5, 1), (5, 6, 1), (5, 7, 1)]"
69,8.0,"[(0, 4, 1), (0, 6, 1), (0, 7, 1), (1, 2, 1), (1, 6, 1), (1, 7, 1), (2, 5, 1), (2, 6, 1), (3, 4, 1), (3, 5, 1), (3, 7, 1), (4, 5, 1)]"
70,8.0,"[(0, 2, 1), (0, 5, 1), (0, 6, 1), (1, 2, 1), (1, 3, 1), (1, 7, 1), (2, 4, 1), (3, 4, 1), (3, 6, 1), (4, 7, 1), (5, 6, 1), (5, 7, 1)]"
71,8.0,"[(0, 1, 1), (0, 2, 1), (0, 4, 1), (1, 5, 1), (1, 7, 1), (2, 4, 1), (2, 6, 1), (3, 5, 1), (3, 6, 1), (3, 7, 1), (4, 6, 1), (5, 7, 1)]"
72,8.0,"[(0, 1, 1), (0, 3, 1), (0, 6, 1), (1, 4, 1), (1, 7, 1), (2, 3, 1), (2, 4, 1), (2, 5, 1), (3, 5, 1), (4, 7, 1), (5, 6, 1), (6, 7, 1)]"
73,8.0,"[(0, 2, 1), (0, 6, 1), (0, 7, 1), (1, 5, 1), (1, 6, 1), (1, 7, 1), (2, 3, 1), (2, 4, 1), (3, 4, 1), (3, 5, 1), (4, 6, 1), (5, 7, 1)]"
74,8.0,"[(0, 1, 1), (0, 2, 1), (0, 3, 1), (1, 5, 1), (1, 7, 1), (2, 4, 1), (2, 5, 1), (3, 4, 1), (3, 6, 1), (4, 6, 1), (5, 7, 1), (6, 7, 1)]"
75,8.0,"[(0, 1, 1), (0, 3, 1), (0, 7, 1), (1, 2, 1), (1, 5, 1), (2, 3, 1), (2, 4, 1), (3, 6, 1), (4, 5, 1), (4, 6, 1), (5, 7, 1), (6, 7, 1)]"
76,8.0,"[(0, 1, 1), (0, 6, 1), (0, 7, 1), (1, 2, 1), (1, 7, 1), (2, 3, 1), (2, 7, 1), (3, 4, 1), (3, 5, 1), (4, 5, 1), (4, 6, 1), (5, 6, 1)]"
77,8.0,"[(0, 3, 1), (0, 5, 1), (0, 6, 1), (1, 2, 1), (1, 6, 1), (1, 7, 1), (2, 3, 1), (2, 4, 1), (3, 4, 1), (4, 5, 1), (5, 7, 1), (6, 7, 1)]"
78,8.0,"[(0, 3, 1), (0, 5, 1), (0, 6, 1), (1, 2, 1), (1, 3, 1), (1, 6, 1), (2, 4, 1), (2, 5, 1), (3, 7, 1), (4, 5, 1), (4, 7, 1), (6, 7, 1)]"
79,8.0,"[(0, 1, 1), (0, 2, 1), (0, 4, 1), (1, 5, 1), (1, 6, 1), (2, 4, 1), (2, 6, 1), (3, 4, 1), (3, 5, 1), (3, 7, 1), (5, 7, 1), (6, 7, 1)]"
80,8.0,"[(0, 3, 1), (0, 4, 1), (0, 5, 1), (1, 2, 1), (1, 3, 1), (1, 4, 1), (2, 4, 1), (2, 7, 1), (3, 6, 1), (5, 6, 1), (5, 7, 1), (6, 7, 1)]"
81,8.0,"[(0, 3, 1), (0, 4, 1), (0, 7, 1), (1, 2, 1), (1, 3, 1), (1, 5, 1), (2, 3, 1), (2, 4, 1), (4, 6, 1), (5, 6, 1), (5, 7, 1), (6, 7, 1)]"
82,8.0,"[(0, 2, 1), (0, 5, 1), (0, 6, 1), (1, 5, 1), (1, 6, 1), (1, 7, 1), (2, 3, 1), (2, 4, 1), (3, 5, 1), (3, 7, 1), (4, 6, 1), (4, 7, 1)]"
83,8.0,"[(0, 1, 1), (0, 2, 1), (0, 7, 1), (1, 3, 1), (1, 4, 1), (2, 6, 1), (2, 7, 1), (3, 4, 1), (3, 6, 1), (4, 5, 1), (5, 6, 1), (5, 7, 1)]"
84,8.0,"[(0, 1, 1), (0, 2, 1), (0, 6, 1), (1, 5, 1), (1, 7, 1), (2, 5, 1), (2, 6, 1), (3, 4, 1), (3, 6, 1), (3, 7, 1), (4, 5, 1), (4, 7, 1)]"
85,8.0,"[(0, 2, 1), (0, 3, 1), (0, 5, 1), (1, 2, 1), (1, 5, 1), (1, 7, 1), (2, 6, 1), (3, 4, 1), (3, 7, 1), (4, 5, 1), (4, 6, 1), (6, 7, 1)]"
86,8.0,"[(0, 1, 1), (0, 6, 1), (0, 7, 1), (1, 5, 1), (1, 7, 1), (2, 3, 1), (2, 4, 1), (2, 6, 1), (3, 4, 1), (3, 5, 1), (4, 5, 1), (6, 7, 1)]"
87,8.0,"[(0, 1, 1), (0, 4, 1), (0, 6, 1), (1, 3, 1), (1, 7, 1), (2, 3, 1), (2, 4, 1), (2, 5, 1), (3, 7, 1), (4, 6, 1), (5, 6, 1), (5, 7, 1)]"
88,8.0,"[(0, 3, 1), (0, 5, 1), (0, 7, 1), (1, 2, 1), (1, 3, 1), (1, 4, 1), (2, 5, 1), (2, 7, 1), (3, 6, 1), (4, 5, 1), (4, 6, 1), (6, 7, 1)]"
89,8.0,"[(0, 1, 1), (0, 5, 1), (0, 7, 1), (1, 2, 1), (1, 4, 1), (2, 3, 1), (2, 5, 1), (3, 6, 1), (3, 7, 1), (4, 5, 1), (4, 6, 1), (6, 7, 1)]"
90,8.0,"[(0, 4, 1), (0, 5, 1), (0, 6, 1), (1, 2, 1), (1, 5, 1), (1, 7, 1), (2, 3, 1), (2, 7, 1), (3, 4, 1), (3, 6, 1), (4, 5, 1), (6, 7, 1)]"
91,8.0,"[(0, 2, 1), (0, 5, 1), (0, 7, 1), (1, 4, 1), (1, 6, 1), (1, 7, 1), (2, 3, 1), (2, 6, 1), (3, 5, 1), (3, 6, 1), (4, 5, 1), (4, 7, 1)]"
92,8.0,"[(0, 2, 1), (0, 3, 1), (0, 4, 1), (1, 2, 1), (1, 5, 1), (1, 7, 1), (2, 6, 1), (3, 5, 1), (3, 6, 1), (4, 6, 1), (4, 7, 1), (5, 7, 1)]"
93,8.0,"[(0, 2, 1), (0, 3, 1), (0, 5, 1), (1, 2, 1), (1, 6, 1), (1, 7, 1), (2, 4, 1), (3, 5, 1), (3, 6, 1), (4, 6, 1), (4, 7, 1), (5, 7, 1)]"
94,8.0,"[(0, 1, 1), (0, 3, 1), (0, 6, 1), (1, 2, 1), (1, 7, 1), (2, 3, 1), (2, 4, 1), (3, 6, 1), (4, 5, 1), (4, 7, 1), (5, 6, 1), (5, 7, 1)]"
95,8.0,"[(0, 1, 1), (0, 6, 1), (0, 7, 1), (1, 5, 1), (1, 7, 1), (2, 3, 1), (2, 5, 1), (2, 6, 1), (3, 4, 1), (3, 7, 1), (4, 5, 1), (4, 6, 1)]"
96,8.0,"[(0, 2, 1), (0, 4, 1), (0, 7, 1), (1, 3, 1), (1, 5, 1), (1, 6, 1), (2, 5, 1), (2, 7, 1), (3, 6, 1), (3, 7, 1), (4, 5, 1), (4, 6, 1)]"
97,8.0,"[(0, 1, 1), (0, 4, 1), (0, 5, 1), (1, 2, 1), (1, 6, 1), (2, 3, 1), (2, 7, 1), (3, 5, 1), (3, 6, 1), (4, 6, 1), (4, 7, 1), (5, 7, 1)]"
98,8.0,"[(0, 1, 1), (0, 2, 1), (0, 4, 1), (1, 2, 1), (1, 6, 1), (2, 3, 1), (3, 5, 1), (3, 7, 1), (4, 5, 1), (4, 6, 1), (5, 7, 1), (6, 7, 1)]"
99,8.0,"[(0, 2, 1), (0, 3, 1), (0, 7, 1), (1, 2, 1), (1, 4, 1), (1, 6, 1), (2, 5, 1), (3, 4, 1), (3, 6, 1), (4, 5, 1), (5, 7, 1), (6, 7, 1)]"
100,16.0,"[(0, 2, 1), (0, 7, 1), (0, 9, 1), (1, 7, 1), (1, 11, 1), (1, 15, 1), (2, 4, 1), (2, 11, 1), (3, 7, 1), (3, 12, 1), (3, 13, 1), (4, 6, 1), (4, 10, 1), (5, 8, 1), (5, 12, 1), (5, 14, 1), (6, 8, 1), (6, 14, 1), (8, 11, 1), (9, 12, 1), (9, 15, 1), (10, 13, 1), (10, 15, 1), (13, 14, 1)]"
101,16.0,"[(0, 2, 1), (0, 6, 1), (0, 14, 1), (1, 3, 1), (1, 7, 1), (1, 15, 1), (2, 4, 1), (2, 10, 1), (3, 8, 1), (3, 9, 1), (4, 10, 1), (4, 12, 1), (5, 6, 1), (5, 11, 1), (5, 13, 1), (6, 12, 1), (7, 13, 1), (7, 15, 1), (8, 9, 1), (8, 11, 1), (9, 10, 1), (11, 12, 1), (13, 14, 1), (14, 15, 1)]"
102,16.0,"[(0, 1, 1), (0, 2, 1), (0, 15, 1), (1, 12, 1), (1, 14, 1), (2, 8, 1), (2, 13, 1), (3, 5, 1), (3, 11, 1), (3, 14, 1), (4, 5, 1), (4, 6, 1), (4, 9, 1), (5, 8, 1), (6, 12, 1), (6, 13, 1), (7, 10, 1), (7, 11, 1), (7, 14, 1), (8, 9, 1), (9, 15, 1), (10, 12, 1), (10, 15, 1), (11, 13, 1)]"
103,16.0,"[(0, 5, 1), (0, 11, 1), (0, 14, 1), (1, 9, 1), (1, 14, 1), (1, 15, 1), (2, 4, 1), (2, 5, 1), (2, 8, 1), (3, 7, 1), (3, 10, 1), (3, 13, 1), (4, 6, 1), (4, 10, 1), (5, 7, 1), (6, 8, 1), (6, 12, 1), (7, 15, 1), (8, 10, 1), (9, 11, 1), (9, 14, 1), (11, 12, 1), (12, 13, 1), (13, 15, 1)]"
104,16.0,"[(0, 5, 1), (0, 7, 1), (0, 13, 1), (1, 2, 1), (1, 8, 1), (1, 14, 1), (2, 3, 1), (2, 11, 1), (3, 7, 1), (3, 12, 1), (4, 7, 1), (4, 10, 1), (4, 13, 1), (5, 9, 1), (5, 11, 1), (6, 10, 1), (6, 11, 1), (6, 15, 1), (8, 14, 1), (8, 15, 1), (9, 13, 1), (9, 15, 1), (10, 12, 1), (12, 14, 1)]"
105,16.0,"[(0, 3, 1), (0, 4, 1), (0, 6, 1), (1, 5, 1), (1, 8, 1), (1, 9, 1), (2, 5, 1), (2, 8, 1), (2, 10, 1), (3, 7, 1), (3, 13, 1), (4, 8, 1), (4, 15, 1), (5, 10, 1), (6, 12, 1), (6, 15, 1), (7, 9, 1), (7, 12, 1), (9, 14, 1), (10, 11, 1), (11, 13, 1), (11, 15, 1), (12, 14, 1), (13, 14, 1)]"
106,16.0,"[(0, 4, 1), (0, 5, 1), (0, 9, 1), (1, 6, 1), (1, 7, 1), (1, 13, 1), (2, 4, 1), (2, 13, 1), (2, 15, 1), (3, 6, 1), (3, 11, 1), (3, 15, 1), (4, 14, 1), (5, 11, 1), (5, 15, 1), (6, 14, 1), (7, 10, 1), (7, 11, 1), (8, 9, 1), (8, 10, 1), (8, 12, 1), (9, 12, 1), (10, 12, 1), (13, 14, 1)]"
107,16.0,"[(0, 2, 1), (0, 4, 1), (0, 15, 1), (1, 3, 1), (1, 6, 1), (1, 10, 1), (2, 8, 1), (2, 14, 1), (3, 7, 1), (3, 9, 1), (4, 6, 1), (4, 10, 1), (5, 9, 1), (5, 13, 1), (5, 14, 1), (6, 14, 1), (7, 9, 1), (7, 12, 1), (8, 13, 1), (8, 15, 1), (10, 11, 1), (11, 12, 1), (11, 15, 1), (12, 13, 1)]"
108,16.0,"[(0, 1, 1), (0, 2, 1), (0, 12, 1), (1, 4, 1), (1, 11, 1), (2, 8, 1), (2, 9, 1), (3, 5, 1), (3, 8, 1), (3, 15, 1), (4, 12, 1), (4, 14, 1), (5, 13, 1), (5, 14, 1), (6, 11, 1), (6, 12, 1), (6, 13, 1), (7, 10, 1), (7, 14, 1), (7, 15, 1), (8, 9, 1), (9, 15, 1), (10, 11, 1), (10, 13, 1)]"
109,16.0,"[(0, 9, 1), (0, 12, 1), (0, 13, 1), (1, 2, 1), (1, 4, 1), (1, 15, 1), (2, 6, 1), (2, 13, 1), (3, 8, 1), (3, 10, 1), (3, 14, 1), (4, 7, 1), (4, 15, 1), (5, 10, 1), (5, 13, 1), (5, 15, 1), (6, 11, 1), (6, 14, 1), (7, 9, 1), (7, 11, 1), (8, 12, 1), (8, 14, 1), (9, 10, 1), (11, 12, 1)]"
110,16.0,"[(0, 6, 1), (0, 12, 1), (0, 14, 1), (1, 2, 1), (1, 4, 1), (1, 13, 1), (2, 10, 1), (2, 13, 1), (3, 7, 1), (3, 11, 1), (3, 12, 1), (4, 5, 1), (4, 8, 1), (5, 9, 1), (5, 10, 1), (6, 9, 1), (6, 14, 1), (7, 10, 1), (7, 11, 1), (8, 9, 1), (8, 14, 1), (11, 15, 1), (12, 15, 1), (13, 15, 1)]"
111,16.0,"[(0, 4, 1), (0, 11, 1), (0, 13, 1), (1, 2, 1), (1, 6, 1), (1, 7, 1), (2, 4, 1), (2, 12, 1), (3, 6, 1), (3, 9, 1), (3, 10, 1), (4, 8, 1), (5, 7, 1), (5, 8, 1), (5, 14, 1), (6, 9, 1), (7, 8, 1), (9, 14, 1), (10, 12, 1), (10, 15, 1), (11, 13, 1), (11, 15, 1), (12, 15, 1), (13, 14, 1)]"
112,16.0,"[(0, 1, 1), (0, 3, 1), (0, 15, 1), (1, 6, 1), (1, 15, 1), (2, 5, 1), (2, 6, 1), (2, 12, 1), (3, 6, 1), (3, 9, 1), (4, 7, 1), (4, 10, 1), (4, 13, 1), (5, 11, 1), (5, 13, 1), (7, 8, 1), (7, 14, 1), (8, 9, 1), (8, 12, 1), (9, 11, 1), (10, 13, 1), (10, 15, 1), (11, 14, 1), (12, 14, 1)]"
113,16.0,"[(0, 7, 1), (0, 10, 1), (0, 15, 1), (1, 9, 1), (1, 11, 1), (1, 14, 1), (2, 3, 1), (2, 8, 1), (2, 12, 1), (3, 13, 1), (3, 15, 1), (4, 6, 1), (4, 8, 1), (4, 12, 1), (5, 8, 1), (5, 11, 1), (5, 15, 1), (6, 10, 1), (6, 14, 1), (7, 9, 1), (7, 13, 1), (9, 10, 1), (11, 13, 1), (12, 14, 1)]"
114,16.0,"[(0, 1, 1), (0, 10, 1), (0, 11, 1), (1, 5, 1), (1, 15, 1), (2, 6, 1), (2, 8, 1), (2, 9, 1), (3, 4, 1), (3, 13, 1), (3, 15, 1), (4, 11, 1), (4, 12, 1), (5, 10, 1), (5, 15, 1), (6, 13, 1), (6, 14, 1), (7, 9, 1), (7, 10, 1), (7, 12, 1), (8, 12, 1), (8, 13, 1), (9, 14, 1), (11, 14, 1)]"
115,16.0,"[(0, 2, 1), (0, 3, 1), (0, 4, 1), (1, 2, 1), (1, 5, 1), (1, 10, 1), (2, 15, 1), (3, 9, 1), (3, 11, 1), (4, 7, 1), (4, 12, 1), (5, 13, 1), (5, 14, 1), (6, 13, 1), (6, 14, 1), (6, 15, 1), (7, 8, 1), (7, 9, 1), (8, 11, 1), (8, 14, 1), (9, 12, 1), (10, 13, 1), (10, 15, 1), (11, 12, 1)]"
116,16.0,"[(0, 5, 1), (0, 12, 1), (0, 14, 1), (1, 2, 1), (1, 8, 1), (1, 12, 1), (2, 7, 1), (2, 11, 1), (3, 6, 1), (3, 9, 1), (3, 15, 1), (4, 7, 1), (4, 9, 1), (4, 11, 1), (5, 10, 1), (5, 14, 1), (6, 7, 1), (6, 14, 1), (8, 10, 1), (8, 13, 1), (9, 12, 1), (10, 15, 1), (11, 13, 1), (13, 15, 1)]"
117,16.0,"[(0, 4, 1), (0, 11, 1), (0, 12, 1), (1, 3, 1), (1, 7, 1), (1, 9, 1), (2, 13, 1), (2, 14, 1), (2, 15, 1), (3, 8, 1), (3, 14, 1), (4, 6, 1), (4, 12, 1), (5, 6, 1), (5, 13, 1), (5, 15, 1), (6, 7, 1), (7, 12, 1), (8, 9, 1), (8, 14, 1), (9, 11, 1), (10, 11, 1), (10, 13, 1), (10, 15, 1)]"
118,16.0,"[(0, 2, 1), (0, 4, 1), (0, 6, 1), (1, 5, 1), (1, 7, 1), (1, 9, 1), (2, 8, 1), (2, 11, 1), (3, 8, 1), (3, 10, 1), (3, 11, 1), (4, 6, 1), (4, 8, 1), (5, 7, 1), (5, 13, 1), (6, 10, 1), (7, 12, 1), (9, 11, 1), (9, 14, 1), (10, 15, 1), (12, 13, 1), (12, 15, 1), (13, 14, 1), (14, 15, 1)]"
119,16.0,"[(0, 2, 1), (0, 11, 1), (0, 15, 1), (1, 4, 1), (1, 6, 1), (1, 11, 1), (2, 3, 1), (2, 4, 1), (3, 9, 1), (3, 13, 1), (4, 7, 1), (5, 7, 1), (5, 10, 1), (5, 13, 1), (6, 8, 1), (6, 15, 1), (7, 11, 1), (8, 9, 1), (8, 12, 1), (9, 14, 1), (10, 12, 1), (10, 14, 1), (12, 14, 1), (13, 15, 1)]"
120,16.0,"[(0, 8, 1), (0, 9, 1), (0, 13, 1), (1, 4, 1), (1, 14, 1), (1, 15, 1), (2, 6, 1), (2, 9, 1), (2, 11, 1), (3, 4, 1), (3, 7, 1), (3, 10, 1), (4, 7, 1), (5, 7, 1), (5, 14, 1), (5, 15, 1), (6, 8, 1), (6, 10, 1), (8, 9, 1), (10, 13, 1), (11, 12, 1), (11, 15, 1), (12, 13, 1), (12, 14, 1)]"
121,16.0,"[(0, 2, 1), (0, 8, 1), (0, 13, 1), (1, 2, 1), (1, 6, 1), (1, 9, 1), (2, 6, 1), (3, 7, 1), (3, 11, 1), (3, 12, 1), (4, 9, 1), (4, 12, 1), (4, 15, 1), (5, 7, 1), (5, 9, 1), (5, 15, 1), (6, 14, 1), (7, 15, 1), (8, 11, 1), (8, 14, 1), (10, 12, 1), (10, 13, 1), (10, 14, 1), (11, 13, 1)]"
122,16.0,"[(0, 6, 1), (0, 11, 1), (0, 12, 1), (1, 5, 1), (1, 7, 1), (1, 8, 1), (2, 11, 1), (2, 12, 1), (2, 14, 1), (3, 4, 1), (3, 9, 1), (3, 14, 1), (4, 7, 1), (4, 9, 1), (5, 8, 1), (5, 10, 1), (6, 11, 1), (6, 13, 1), (7, 10, 1), (8, 15, 1), (9, 15, 1), (10, 14, 1), (12, 13, 1), (13, 15, 1)]"
123,16.0,"[(0, 12, 1), (0, 13, 1), (0, 14, 1), (1, 8, 1), (1, 10, 1), (1, 11, 1), (2, 4, 1), (2, 12, 1), (2, 14, 1), (3, 4, 1), (3, 6, 1), (3, 7, 1), (4, 7, 1), (5, 8, 1), (5, 9, 1), (5, 15, 1), (6, 10, 1), (6, 11, 1), (7, 8, 1), (9, 11, 1), (9, 15, 1), (10, 13, 1), (12, 13, 1), (14, 15, 1)]"
124,16.0,"[(0, 6, 1), (0, 8, 1), (0, 15, 1), (1, 5, 1), (1, 7, 1), (1, 12, 1), (2, 6, 1), (2, 10, 1), (2, 15, 1), (3, 8, 1), (3, 12, 1), (3, 14, 1), (4, 9, 1), (4, 11, 1), (4, 13, 1), (5, 10, 1), (5, 14, 1), (6, 15, 1), (7, 8, 1), (7, 10, 1), (9, 11, 1), (9, 13, 1), (11, 12, 1), (13, 14, 1)]"
125,16.0,"[(0, 7, 1), (0, 12, 1), (0, 14, 1), (1, 9, 1), (1, 13, 1), (1, 15, 1), (2, 9, 1), (2, 10, 1), (2, 12, 1), (3, 6, 1), (3, 9, 1), (3, 10, 1), (4, 5, 1), (4, 11, 1), (4, 14, 1), (5, 6, 1), (5, 11, 1), (6, 8, 1), (7, 10, 1), (7, 11, 1), (8, 13, 1), (8, 15, 1), (12, 15, 1), (13, 14, 1)]"
126,16.0,"[(0, 1, 1), (0, 9, 1), (0, 11, 1), (1, 5, 1), (1, 6, 1), (2, 4, 1), (2, 11, 1), (2, 13, 1), (3, 13, 1), (3, 14, 1), (3, 15, 1), (4, 14, 1), (4, 15, 1), (5, 9, 1), (5, 10, 1), (6, 10, 1), (6, 12, 1), (7, 8, 1), (7, 10, 1), (7, 11, 1), (8, 9, 1), (8, 12, 1), (12, 15, 1), (13, 14, 1)]"
127,16.0,"[(0, 8, 1), (0, 10, 1), (0, 15, 1), (1, 5, 1), (1, 7, 1), (1, 14, 1), (2, 8, 1), (2, 10, 1), (2, 12, 1), (3, 6, 1), (3, 11, 1), (3, 15, 1), (4, 5, 1), (4, 7, 1), (4, 8, 1), (5, 13, 1), (6, 9, 1), (6, 12, 1), (7, 11, 1), (9, 10, 1), (9, 14, 1), (11, 12, 1), (13, 14, 1), (13, 15, 1)]"
128,16.0,"[(0, 4, 1), (0, 8, 1), (0, 15, 1), (1, 2, 1), (1, 5, 1), (1, 7, 1), (2, 3, 1), (2, 14, 1), (3, 5, 1), (3, 11, 1), (4, 7, 1), (4, 12, 1), (5, 13, 1), (6, 8, 1), (6, 10, 1), (6, 13, 1), (7, 9, 1), (8, 14, 1), (9, 11, 1), (9, 15, 1), (10, 12, 1), (10, 13, 1), (11, 15, 1), (12, 14, 1)]"
129,16.0,"[(0, 4, 1), (0, 7, 1), (0, 9, 1), (1, 5, 1), (1, 11, 1), (1, 12, 1), (2, 6, 1), (2, 7, 1), (2, 11, 1), (3, 4, 1), (3, 8, 1), (3, 11, 1), (4, 9, 1), (5, 9, 1), (5, 12, 1), (6, 14, 1), (6, 15, 1), (7, 14, 1), (8, 10, 1), (8, 13, 1), (10, 14, 1), (10, 15, 1), (12, 13, 1), (13, 15, 1)]"
130,16.0,"[(0, 7, 1), (0, 10, 1), (0, 12, 1), (1, 3, 1), (1, 5, 1), (1, 8, 1), (2, 4, 1), (2, 10, 1), (2, 15, 1), (3, 4, 1), (3, 6, 1), (4, 13, 1), (5, 8, 1), (5, 14, 1), (6, 7, 1), (6, 14, 1), (7, 8, 1), (9, 11, 1), (9, 12, 1), (9, 15, 1), (10, 15, 1), (11, 13, 1), (11, 14, 1), (12, 13, 1)]"
131,16.0,"[(0, 7, 1), (0, 9, 1), (0, 14, 1), (1, 7, 1), (1, 9, 1), (1, 10, 1), (2, 8, 1), (2, 13, 1), (2, 15, 1), (3, 4, 1), (3, 11, 1), (3, 12, 1), (4, 5, 1), (4, 9, 1), (5, 11, 1), (5, 13, 1), (6, 10, 1), (6, 12, 1), (6, 14, 1), (7, 8, 1), (8, 12, 1), (10, 15, 1), (11, 14, 1), (13, 15, 1)]"
132,16.0,"[(0, 1, 1), (0, 8, 1), (0, 14, 1), (1, 12, 1), (1, 14, 1), (2, 4, 1), (2, 5, 1), (2, 12, 1), (3, 7, 1), (3, 11, 1), (3, 15, 1), (4, 5, 1), (4, 10, 1), (5, 9, 1), (6, 7, 1), (6, 8, 1), (6, 10, 1), (7, 15, 1), (8, 13, 1), (9, 13, 1), (9, 14, 1), (10, 11, 1), (11, 13, 1), (12, 15, 1)]"
133,16.0,"[(0, 8, 1), (0, 9, 1), (0, 14, 1), (1, 2, 1), (1, 14, 1), (1, 15, 1), (2, 5, 1), (2, 11, 1), (3, 5, 1), (3, 8, 1), (3, 12, 1), (4, 8, 1), (4, 9, 1), (4, 10, 1), (5, 13, 1), (6, 7, 1), (6, 9, 1), (6, 14, 1), (7, 12, 1), (7, 15, 1), (10, 12, 1), (10, 13, 1), (11, 13, 1), (11, 15, 1)]"
134,16.0,"[(0, 2, 1), (0, 3, 1), (0, 11, 1), (1, 4, 1), (1, 7, 1), (1, 13, 1), (2, 5, 1), (2, 11, 1), (3, 6, 1), (3, 12, 1), (4, 7, 1), (4, 8, 1), (5, 12, 1), (5, 15, 1), (6, 8, 1), (6, 10, 1), (7, 10, 1), (8, 9, 1), (9, 14, 1), (9, 15, 1), (10, 15, 1), (11, 13, 1), (12, 14, 1), (13, 14, 1)]"
135,16.0,"[(0, 1, 1), (0, 5, 1), (0, 9, 1), (1, 2, 1), (1, 6, 1), (2, 3, 1), (2, 4, 1), (3, 6, 1), (3, 8, 1), (4, 11, 1), (4, 15, 1), (5, 10, 1), (5, 14, 1), (6, 11, 1), (7, 8, 1), (7, 9, 1), (7, 13, 1), (8, 12, 1), (9, 10, 1), (10, 13, 1), (11, 13, 1), (12, 14, 1), (12, 15, 1), (14, 15, 1)]"
136,16.0,"[(0, 6, 1), (0, 8, 1), (0, 11, 1), (1, 2, 1), (1, 11, 1), (1, 15, 1), (2, 7, 1), (2, 11, 1), (3, 10, 1), (3, 12, 1), (3, 13, 1), (4, 5, 1), (4, 6, 1), (4, 7, 1), (5, 8, 1), (5, 15, 1), (6, 14, 1), (7, 8, 1), (9, 10, 1), (9, 12, 1), (9, 14, 1), (10, 15, 1), (12, 13, 1), (13, 14, 1)]"
137,16.0,"[(0, 4, 1), (0, 8, 1), (0, 12, 1), (1, 4, 1), (1, 8, 1), (1, 13, 1), (2, 5, 1), (2, 9, 1), (2, 15, 1), (3, 6, 1), (3, 9, 1), (3, 10, 1), (4, 10, 1), (5, 7, 1), (5, 15, 1), (6, 11, 1), (6, 12, 1), (7, 9, 1), (7, 11, 1), (8, 14, 1), (10, 11, 1), (12, 13, 1), (13, 14, 1), (14, 15, 1)]"
138,16.0,"[(0, 3, 1), (0, 8, 1), (0, 9, 1), (1, 6, 1), (1, 7, 1), (1, 8, 1), (2, 4, 1), (2, 7, 1), (2, 13, 1), (3, 10, 1), (3, 12, 1), (4, 7, 1), (4, 10, 1), (5, 9, 1), (5, 10, 1), (5, 12, 1), (6, 11, 1), (6, 15, 1), (8, 11, 1), (9, 14, 1), (11, 13, 1), (12, 14, 1), (13, 15, 1), (14, 15, 1)]"
139,16.0,"[(0, 4, 1), (0, 7, 1), (0, 13, 1), (1, 5, 1), (1, 13, 1), (1, 14, 1), (2, 5, 1), (2, 8, 1), (2, 9, 1), (3, 5, 1), (3, 11, 1), (3, 12, 1), (4, 6, 1), (4, 7, 1), (6, 9, 1), (6, 14, 1), (7, 10, 1), (8, 10, 1), (8, 15, 1), (9, 11, 1), (10, 12, 1), (11, 15, 1), (12, 15, 1), (13, 14, 1)]"
140,16.0,"[(0, 2, 1), (0, 8, 1), (0, 11, 1), (1, 7, 1), (1, 10, 1), (1, 15, 1), (2, 6, 1), (2, 7, 1), (3, 4, 1), (3, 7, 1), (3, 13, 1), (4, 9, 1), (4, 13, 1), (5, 6, 1), (5, 8, 1), (5, 9, 1), (6, 13, 1), (8, 14, 1), (9, 14, 1), (10, 11, 1), (10, 15, 1), (11, 12, 1), (12, 14, 1), (12, 15, 1)]"
141,16.0,"[(0, 6, 1), (0, 7, 1), (0, 15, 1), (1, 4, 1), (1, 5, 1), (1, 8, 1), (2, 3, 1), (2, 9, 1), (2, 10, 1), (3, 9, 1), (3, 12, 1), (4, 5, 1), (4, 14, 1), (5, 6, 1), (6, 12, 1), (7, 8, 1), (7, 11, 1), (8, 12, 1), (9, 13, 1), (10, 11, 1), (10, 15, 1), (11, 13, 1), (13, 14, 1), (14, 15, 1)]"
142,16.0,"[(0, 4, 1), (0, 10, 1), (0, 13, 1), (1, 3, 1), (1, 10, 1), (1, 12, 1), (2, 4, 1), (2, 8, 1), (2, 14, 1), (3, 8, 1), (3, 11, 1), (4, 13, 1), (5, 7, 1), (5, 11, 1), (5, 12, 1), (6, 11, 1), (6, 14, 1), (6, 15, 1), (7, 9, 1), (7, 10, 1), (8, 9, 1), (9, 13, 1), (12, 15, 1), (14, 15, 1)]"
143,16.0,"[(0, 4, 1), (0, 8, 1), (0, 9, 1), (1, 3, 1), (1, 6, 1), (1, 11, 1), (2, 5, 1), (2, 11, 1), (2, 14, 1), (3, 7, 1), (3, 12, 1), (4, 8, 1), (4, 12, 1), (5, 10, 1), (5, 13, 1), (6, 9, 1), (6, 11, 1), (7, 14, 1), (7, 15, 1), (8, 10, 1), (9, 10, 1), (12, 15, 1), (13, 14, 1), (13, 15, 1)]"
144,16.0,"[(0, 5, 1), (0, 11, 1), (0, 15, 1), (1, 4, 1), (1, 10, 1), (1, 15, 1), (2, 3, 1), (2, 7, 1), (2, 13, 1), (3, 9, 1), (3, 12, 1), (4, 8, 1), (4, 12, 1), (5, 9, 1), (5, 14, 1), (6, 8, 1), (6, 10, 1), (6, 14, 1), (7, 10, 1), (7, 13, 1), (8, 13, 1), (9, 11, 1), (11, 14, 1), (12, 15, 1)]"
145,16.0,"[(0, 5, 1), (0, 9, 1), (0, 14, 1), (1, 6, 1), (1, 10, 1), (1, 15, 1), (2, 4, 1), (2, 7, 1), (2, 13, 1), (3, 5, 1), (3, 8, 1), (3, 13, 1), (4, 6, 1), (4, 12, 1), (5, 11, 1), (6, 10, 1), (7, 12, 1), (7, 15, 1), (8, 13, 1), (8, 15, 1), (9, 10, 1), (9, 11, 1), (11, 14, 1), (12, 14, 1)]"
146,16.0,"[(0, 4, 1), (0, 8, 1), (0, 9, 1), (1, 3, 1), (1, 11, 1), (1, 13, 1), (2, 3, 1), (2, 7, 1), (2, 9, 1), (3, 5, 1), (4, 6, 1), (4, 7, 1), (5, 6, 1), (5, 15, 1), (6, 11, 1), (7, 12, 1), (8, 13, 1), (8, 14, 1), (9, 12, 1), (10, 12, 1), (10, 13, 1), (10, 14, 1), (11, 15, 1), (14, 15, 1)]"
147,16.0,"[(0, 3, 1), (0, 11, 1), (0, 13, 1), (1, 9, 1), (1, 10, 1), (1, 14, 1), (2, 4, 1), (2, 5, 1), (2, 8, 1), (3, 4, 1), (3, 12, 1), (4, 5, 1), (5, 10, 1), (6, 8, 1), (6, 14, 1), (6, 15, 1), (7, 10, 1), (7, 11, 1), (7, 14, 1), (8, 9, 1), (9, 12, 1), (11, 15, 1), (12, 13, 1), (13, 15, 1)]"
148,16.0,"[(0, 4, 1), (0, 8, 1), (0, 13, 1), (1, 4, 1), (1, 5, 1), (1, 12, 1), (2, 9, 1), (2, 10, 1), (2, 11, 1), (3, 6, 1), (3, 14, 1), (3, 15, 1), (4, 7, 1), (5, 10, 1), (5, 12, 1), (6, 9, 1), (6, 13, 1), (7, 8, 1), (7, 10, 1), (8, 11, 1), (9, 14, 1), (11, 15, 1), (12, 13, 1), (14, 15, 1)]"
149,16.0,"[(0, 7, 1), (0, 11, 1), (0, 14, 1), (1, 2, 1), (1, 5, 1), (1, 13, 1), (2, 10, 1), (2, 15, 1), (3, 5, 1), (3, 8, 1), (3, 12, 1), (4, 9, 1), (4, 13, 1), (4, 15, 1), (5, 6, 1), (6, 9, 1), (6, 15, 1), (7, 9, 1), (7, 14, 1), (8, 11, 1), (8, 12, 1), (10, 11, 1), (10, 13, 1), (12, 14, 1)]"
150,16.0,"[(0, 7, 1), (0, 13, 1), (0, 15, 1), (1, 8, 1), (1, 9, 1), (1, 11, 1), (2, 3, 1), (2, 5, 1), (2, 12, 1), (3, 7, 1), (3, 10, 1), (4, 8, 1), (4, 12, 1), (4, 13, 1), (5, 6, 1), (5, 9, 1), (6, 10, 1), (6, 14, 1), (7, 15, 1), (8, 9, 1), (10, 11, 1), (11, 14, 1), (12, 15, 1), (13, 14, 1)]"
151,16.0,"[(0, 4, 1), (0, 10, 1), (0, 12, 1), (1, 8, 1), (1, 9, 1), (1, 14, 1), (2, 3, 1), (2, 4, 1), (2, 11, 1), (3, 4, 1), (3, 9, 1), (5, 6, 1), (5, 12, 1), (5, 13, 1), (6, 7, 1), (6, 13, 1), (7, 11, 1), (7, 12, 1), (8, 10, 1), (8, 14, 1), (9, 10, 1), (11, 15, 1), (13, 15, 1), (14, 15, 1)]"
152,16.0,"[(0, 10, 1), (0, 12, 1), (0, 15, 1), (1, 2, 1), (1, 5, 1), (1, 8, 1), (2, 7, 1), (2, 11, 1), (3, 4, 1), (3, 6, 1), (3, 10, 1), (4, 14, 1), (4, 15, 1), (5, 8, 1), (5, 9, 1), (6, 12, 1), (6, 14, 1), (7, 10, 1), (7, 11, 1), (8, 13, 1), (9, 13, 1), (9, 14, 1), (11, 12, 1), (13, 15, 1)]"
153,16.0,"[(0, 5, 1), (0, 13, 1), (0, 14, 1), (1, 2, 1), (1, 3, 1), (1, 15, 1), (2, 8, 1), (2, 11, 1), (3, 4, 1), (3, 9, 1), (4, 5, 1), (4, 6, 1), (5, 14, 1), (6, 9, 1), (6, 12, 1), (7, 11, 1), (7, 12, 1), (7, 14, 1), (8, 10, 1), (8, 11, 1), (9, 12, 1), (10, 13, 1), (10, 15, 1), (13, 15, 1)]"
154,16.0,"[(0, 1, 1), (0, 3, 1), (0, 15, 1), (1, 4, 1), (1, 13, 1), (2, 7, 1), (2, 8, 1), (2, 14, 1), (3, 9, 1), (3, 13, 1), (4, 8, 1), (4, 9, 1), (5, 10, 1), (5, 12, 1), (5, 15, 1), (6, 10, 1), (6, 11, 1), (6, 12, 1), (7, 9, 1), (7, 14, 1), (8, 13, 1), (10, 11, 1), (11, 14, 1), (12, 15, 1)]"
155,16.0,"[(0, 1, 1), (0, 4, 1), (0, 11, 1), (1, 9, 1), (1, 14, 1), (2, 6, 1), (2, 13, 1), (2, 14, 1), (3, 5, 1), (3, 7, 1), (3, 15, 1), (4, 8, 1), (4, 10, 1), (5, 6, 1), (5, 12, 1), (6, 13, 1), (7, 11, 1), (7, 15, 1), (8, 10, 1), (8, 12, 1), (9, 10, 1), (9, 15, 1), (11, 13, 1), (12, 14, 1)]"
156,16.0,"[(0, 7, 1), (0, 9, 1), (0, 13, 1), (1, 3, 1), (1, 10, 1), (1, 15, 1), (2, 5, 1), (2, 14, 1), (2, 15, 1), (3, 7, 1), (3, 8, 1), (4, 11, 1), (4, 12, 1), (4, 13, 1), (5, 6, 1), (5, 14, 1), (6, 8, 1), (6, 11, 1), (7, 8, 1), (9, 10, 1), (9, 12, 1), (10, 13, 1), (11, 14, 1), (12, 15, 1)]"
157,16.0,"[(0, 7, 1), (0, 8, 1), (0, 13, 1), (1, 8, 1), (1, 12, 1), (1, 14, 1), (2, 4, 1), (2, 9, 1), (2, 10, 1), (3, 5, 1), (3, 6, 1), (3, 11, 1), (4, 13, 1), (4, 15, 1), (5, 11, 1), (5, 15, 1), (6, 9, 1), (6, 12, 1), (7, 10, 1), (7, 11, 1), (8, 14, 1), (9, 14, 1), (10, 13, 1), (12, 15, 1)]"
158,16.0,"[(0, 2, 1), (0, 7, 1), (0, 9, 1), (1, 6, 1), (1, 8, 1), (1, 13, 1), (2, 5, 1), (2, 6, 1), (3, 11, 1), (3, 14, 1), (3, 15, 1), (4, 8, 1), (4, 10, 1), (4, 11, 1), (5, 13, 1), (5, 14, 1), (6, 10, 1), (7, 9, 1), (7, 12, 1), (8, 12, 1), (9, 13, 1), (10, 15, 1), (11, 15, 1), (12, 14, 1)]"
159,16.0,"[(0, 2, 1), (0, 4, 1), (0, 5, 1), (1, 2, 1), (1, 9, 1), (1, 15, 1), (2, 10, 1), (3, 6, 1), (3, 7, 1), (3, 8, 1), (4, 12, 1), (4, 14, 1), (5, 7, 1), (5, 9, 1), (6, 10, 1), (6, 14, 1), (7, 11, 1), (8, 11, 1), (8, 15, 1), (9, 12, 1), (10, 15, 1), (11, 13, 1), (12, 13, 1), (13, 14, 1)]"
160,16.0,"[(0, 1, 1), (0, 7, 1), (0, 12, 1), (1, 2, 1), (1, 13, 1), (2, 4, 1), (2, 15, 1), (3, 5, 1), (3, 12, 1), (3, 15, 1), (4, 5, 1), (4, 15, 1), (5, 14, 1), (6, 8, 1), (6, 10, 1), (6, 11, 1), (7, 9, 1), (7, 11, 1), (8, 9, 1), (8, 14, 1), (9, 13, 1), (10, 12, 1), (10, 14, 1), (11, 13, 1)]"
161,16.0,"[(0, 3, 1), (0, 4, 1), (0, 12, 1), (1, 6, 1), (1, 8, 1), (1, 15, 1), (2, 7, 1), (2, 13, 1), (2, 15, 1), (3, 6, 1), (3, 8, 1), (4, 11, 1), (4, 14, 1), (5, 7, 1), (5, 10, 1), (5, 13, 1), (6, 10, 1), (7, 11, 1), (8, 11, 1), (9, 12, 1), (9, 13, 1), (9, 14, 1), (10, 14, 1), (12, 15, 1)]"
162,16.0,"[(0, 4, 1), (0, 7, 1), (0, 15, 1), (1, 6, 1), (1, 10, 1), (1, 15, 1), (2, 6, 1), (2, 11, 1), (2, 14, 1), (3, 5, 1), (3, 11, 1), (3, 13, 1), (4, 12, 1), (4, 14, 1), (5, 10, 1), (5, 12, 1), (6, 7, 1), (7, 9, 1), (8, 11, 1), (8, 13, 1), (8, 14, 1), (9, 10, 1), (9, 12, 1), (13, 15, 1)]"
163,16.0,"[(0, 4, 1), (0, 7, 1), (0, 8, 1), (1, 2, 1), (1, 6, 1), (1, 15, 1), (2, 11, 1), (2, 15, 1), (3, 4, 1), (3, 11, 1), (3, 13, 1), (4, 6, 1), (5, 9, 1), (5, 11, 1), (5, 14, 1), (6, 14, 1), (7, 12, 1), (7, 14, 1), (8, 9, 1), (8, 10, 1), (9, 15, 1), (10, 12, 1), (10, 13, 1), (12, 13, 1)]"
164,16.0,"[(0, 3, 1), (0, 4, 1), (0, 13, 1), (1, 3, 1), (1, 4, 1), (1, 6, 1), (2, 8, 1), (2, 10, 1), (2, 13, 1), (3, 7, 1), (4, 12, 1), (5, 6, 1), (5, 9, 1), (5, 14, 1), (6, 14, 1), (7, 10, 1), (7, 15, 1), (8, 9, 1), (8, 11, 1), (9, 15, 1), (10, 11, 1), (11, 13, 1), (12, 14, 1), (12, 15, 1)]"
165,16.0,"[(0, 2, 1), (0, 9, 1), (0, 12, 1), (1, 2, 1), (1, 5, 1), (1, 15, 1), (2, 14, 1), (3, 6, 1), (3, 8, 1), (3, 10, 1), (4, 7, 1), (4, 11, 1), (4, 15, 1), (5, 7, 1), (5, 11, 1), (6, 9, 1), (6, 13, 1), (7, 12, 1), (8, 10, 1), (8, 14, 1), (9, 10, 1), (11, 14, 1), (12, 13, 1), (13, 15, 1)]"
166,16.0,"[(0, 2, 1), (0, 4, 1), (0, 12, 1), (1, 3, 1), (1, 7, 1), (1, 12, 1), (2, 13, 1), (2, 15, 1), (3, 5, 1), (3, 13, 1), (4, 6, 1), (4, 10, 1), (5, 8, 1), (5, 11, 1), (6, 9, 1), (6, 10, 1), (7, 9, 1), (7, 13, 1), (8, 14, 1), (8, 15, 1), (9, 10, 1), (11, 12, 1), (11, 14, 1), (14, 15, 1)]"
167,16.0,"[(0, 9, 1), (0, 10, 1), (0, 11, 1), (1, 8, 1), (1, 10, 1), (1, 15, 1), (2, 7, 1), (2, 8, 1), (2, 15, 1), (3, 4, 1), (3, 7, 1), (3, 14, 1), (4, 6, 1), (4, 12, 1), (5, 7, 1), (5, 10, 1), (5, 11, 1), (6, 9, 1), (6, 13, 1), (8, 14, 1), (9, 12, 1), (11, 13, 1), (12, 13, 1), (14, 15, 1)]"
168,16.0,"[(0, 8, 1), (0, 9, 1), (0, 13, 1), (1, 4, 1), (1, 10, 1), (1, 15, 1), (2, 4, 1), (2, 5, 1), (2, 8, 1), (3, 10, 1), (3, 12, 1), (3, 14, 1), (4, 7, 1), (5, 7, 1), (5, 8, 1), (6, 11, 1), (6, 12, 1), (6, 13, 1), (7, 15, 1), (9, 10, 1), (9, 11, 1), (11, 13, 1), (12, 14, 1), (14, 15, 1)]"
169,16.0,"[(0, 3, 1), (0, 6, 1), (0, 15, 1), (1, 7, 1), (1, 9, 1), (1, 12, 1), (2, 3, 1), (2, 4, 1), (2, 12, 1), (3, 6, 1), (4, 9, 1), (4, 13, 1), (5, 8, 1), (5, 10, 1), (5, 13, 1), (6, 8, 1), (7, 9, 1), (7, 14, 1), (8, 11, 1), (10, 12, 1), (10, 13, 1), (11, 14, 1), (11, 15, 1), (14, 15, 1)]"
170,16.0,"[(0, 1, 1), (0, 9, 1), (0, 12, 1), (1, 7, 1), (1, 14, 1), (2, 6, 1), (2, 9, 1), (2, 13, 1), (3, 5, 1), (3, 6, 1), (3, 11, 1), (4, 6, 1), (4, 7, 1), (4, 12, 1), (5, 7, 1), (5, 8, 1), (8, 12, 1), (8, 15, 1), (9, 13, 1), (10, 11, 1), (10, 13, 1), (10, 14, 1), (11, 15, 1), (14, 15, 1)]"
171,16.0,"[(0, 1, 1), (0, 12, 1), (0, 14, 1), (1, 2, 1), (1, 4, 1), (2, 14, 1), (2, 15, 1), (3, 5, 1), (3, 11, 1), (3, 15, 1), (4, 7, 1), (4, 14, 1), (5, 7, 1), (5, 10, 1), (6, 8, 1), (6, 9, 1), (6, 12, 1), (7, 13, 1), (8, 9, 1), (8, 12, 1), (9, 11, 1), (10, 11, 1), (10, 13, 1), (13, 15, 1)]"
172,16.0,"[(0, 5, 1), (0, 8, 1), (0, 11, 1), (1, 4, 1), (1, 13, 1), (1, 15, 1), (2, 5, 1), (2, 14, 1), (2, 15, 1), (3, 4, 1), (3, 9, 1), (3, 14, 1), (4, 8, 1), (5, 10, 1), (6, 7, 1), (6, 9, 1), (6, 12, 1), (7, 8, 1), (7, 9, 1), (10, 11, 1), (10, 13, 1), (11, 13, 1), (12, 14, 1), (12, 15, 1)]"
173,16.0,"[(0, 3, 1), (0, 12, 1), (0, 14, 1), (1, 4, 1), (1, 8, 1), (1, 11, 1), (2, 6, 1), (2, 7, 1), (2, 10, 1), (3, 8, 1), (3, 9, 1), (4, 9, 1), (4, 11, 1), (5, 6, 1), (5, 12, 1), (5, 13, 1), (6, 13, 1), (7, 12, 1), (7, 14, 1), (8, 15, 1), (9, 14, 1), (10, 13, 1), (10, 15, 1), (11, 15, 1)]"
174,16.0,"[(0, 4, 1), (0, 11, 1), (0, 13, 1), (1, 2, 1), (1, 3, 1), (1, 12, 1), (2, 7, 1), (2, 11, 1), (3, 5, 1), (3, 10, 1), (4, 6, 1), (4, 10, 1), (5, 6, 1), (5, 7, 1), (6, 13, 1), (7, 15, 1), (8, 9, 1), (8, 13, 1), (8, 14, 1), (9, 10, 1), (9, 14, 1), (11, 12, 1), (12, 15, 1), (14, 15, 1)]"
175,16.0,"[(0, 6, 1), (0, 8, 1), (0, 15, 1), (1, 2, 1), (1, 13, 1), (1, 15, 1), (2, 7, 1), (2, 13, 1), (3, 4, 1), (3, 7, 1), (3, 12, 1), (4, 7, 1), (4, 10, 1), (5, 9, 1), (5, 13, 1), (5, 14, 1), (6, 8, 1), (6, 9, 1), (8, 11, 1), (9, 10, 1), (10, 12, 1), (11, 14, 1), (11, 15, 1), (12, 14, 1)]"
176,16.0,"[(0, 2, 1), (0, 4, 1), (0, 12, 1), (1, 5, 1), (1, 11, 1), (1, 13, 1), (2, 7, 1), (2, 14, 1), (3, 6, 1), (3, 8, 1), (3, 11, 1), (4, 7, 1), (4, 9, 1), (5, 8, 1), (5, 13, 1), (6, 8, 1), (6, 12, 1), (7, 15, 1), (9, 13, 1), (9, 15, 1), (10, 12, 1), (10, 14, 1), (10, 15, 1), (11, 14, 1)]"
177,16.0,"[(0, 4, 1), (0, 7, 1), (0, 11, 1), (1, 5, 1), (1, 8, 1), (1, 13, 1), (2, 6, 1), (2, 9, 1), (2, 14, 1), (3, 7, 1), (3, 8, 1), (3, 10, 1), (4, 6, 1), (4, 15, 1), (5, 6, 1), (5, 13, 1), (7, 12, 1), (8, 15, 1), (9, 11, 1), (9, 13, 1), (10, 12, 1), (10, 14, 1), (11, 14, 1), (12, 15, 1)]"
178,16.0,"[(0, 5, 1), (0, 12, 1), (0, 15, 1), (1, 3, 1), (1, 4, 1), (1, 11, 1), (2, 3, 1), (2, 10, 1), (2, 12, 1), (3, 8, 1), (4, 7, 1), (4, 15, 1), (5, 6, 1), (5, 9, 1), (6, 9, 1), (6, 13, 1), (7, 8, 1), (7, 11, 1), (8, 14, 1), (9, 10, 1), (10, 12, 1), (11, 14, 1), (13, 14, 1), (13, 15, 1)]"
179,16.0,"[(0, 10, 1), (0, 13, 1), (0, 15, 1), (1, 6, 1), (1, 11, 1), (1, 13, 1), (2, 6, 1), (2, 10, 1), (2, 13, 1), (3, 4, 1), (3, 8, 1), (3, 15, 1), (4, 7, 1), (4, 12, 1), (5, 7, 1), (5, 14, 1), (5, 15, 1), (6, 9, 1), (7, 11, 1), (8, 9, 1), (8, 12, 1), (9, 10, 1), (11, 14, 1), (12, 14, 1)]"
180,16.0,"[(0, 3, 1), (0, 9, 1), (0, 11, 1), (1, 3, 1), (1, 5, 1), (1, 10, 1), (2, 4, 1), (2, 10, 1), (2, 14, 1), (3, 6, 1), (4, 6, 1), (4, 10, 1), (5, 8, 1), (5, 12, 1), (6, 13, 1), (7, 11, 1), (7, 13, 1), (7, 15, 1), (8, 12, 1), (8, 14, 1), (9, 11, 1), (9, 13, 1), (12, 15, 1), (14, 15, 1)]"
181,16.0,"[(0, 4, 1), (0, 11, 1), (0, 12, 1), (1, 3, 1), (1, 9, 1), (1, 12, 1), (2, 3, 1), (2, 5, 1), (2, 7, 1), (3, 10, 1), (4, 10, 1), (4, 13, 1), (5, 6, 1), (5, 13, 1), (6, 10, 1), (6, 14, 1), (7, 8, 1), (7, 14, 1), (8, 11, 1), (8, 14, 1), (9, 12, 1), (9, 15, 1), (11, 15, 1), (13, 15, 1)]"
182,16.0,"[(0, 6, 1), (0, 7, 1), (0, 9, 1), (1, 2, 1), (1, 10, 1), (1, 12, 1), (2, 4, 1), (2, 11, 1), (3, 5, 1), (3, 8, 1), (3, 9, 1), (4, 7, 1), (4, 13, 1), (5, 9, 1), (5, 12, 1), (6, 13, 1), (6, 15, 1), (7, 12, 1), (8, 11, 1), (8, 13, 1), (10, 14, 1), (10, 15, 1), (11, 14, 1), (14, 15, 1)]"
183,16.0,"[(0, 1, 1), (0, 5, 1), (0, 9, 1), (1, 11, 1), (1, 15, 1), (2, 3, 1), (2, 7, 1), (2, 9, 1), (3, 4, 1), (3, 14, 1), (4, 6, 1), (4, 12, 1), (5, 13, 1), (5, 14, 1), (6, 12, 1), (6, 15, 1), (7, 10, 1), (7, 15, 1), (8, 11, 1), (8, 13, 1), (8, 14, 1), (9, 13, 1), (10, 11, 1), (10, 12, 1)]"
184,16.0,"[(0, 4, 1), (0, 7, 1), (0, 15, 1), (1, 5, 1), (1, 9, 1), (1, 14, 1), (2, 5, 1), (2, 7, 1), (2, 15, 1), (3, 8, 1), (3, 13, 1), (3, 15, 1), (4, 5, 1), (4, 11, 1), (6, 8, 1), (6, 9, 1), (6, 11, 1), (7, 10, 1), (8, 14, 1), (9, 12, 1), (10, 12, 1), (10, 14, 1), (11, 13, 1), (12, 13, 1)]"
185,16.0,"[(0, 6, 1), (0, 12, 1), (0, 15, 1), (1, 3, 1), (1, 8, 1), (1, 14, 1), (2, 5, 1), (2, 10, 1), (2, 11, 1), (3, 4, 1), (3, 13, 1), (4, 10, 1), (4, 13, 1), (5, 9, 1), (5, 13, 1), (6, 7, 1), (6, 12, 1), (7, 9, 1), (7, 14, 1), (8, 9, 1), (8, 11, 1), (10, 14, 1), (11, 15, 1), (12, 15, 1)]"
186,16.0,"[(0, 5, 1), (0, 7, 1), (0, 14, 1), (1, 6, 1), (1, 8, 1), (1, 15, 1), (2, 6, 1), (2, 8, 1), (2, 14, 1), (3, 9, 1), (3, 10, 1), (3, 11, 1), (4, 7, 1), (4, 8, 1), (4, 9, 1), (5, 7, 1), (5, 12, 1), (6, 15, 1), (9, 10, 1), (10, 12, 1), (11, 13, 1), (11, 14, 1), (12, 13, 1), (13, 15, 1)]"
187,16.0,"[(0, 2, 1), (0, 4, 1), (0, 13, 1), (1, 5, 1), (1, 8, 1), (1, 9, 1), (2, 7, 1), (2, 14, 1), (3, 4, 1), (3, 12, 1), (3, 15, 1), (4, 14, 1), (5, 6, 1), (5, 12, 1), (6, 9, 1), (6, 14, 1), (7, 12, 1), (7, 13, 1), (8, 10, 1), (8, 11, 1), (9, 13, 1), (10, 11, 1), (10, 15, 1), (11, 15, 1)]"
188,16.0,"[(0, 4, 1), (0, 5, 1), (0, 10, 1), (1, 2, 1), (1, 3, 1), (1, 12, 1), (2, 11, 1), (2, 14, 1), (3, 6, 1), (3, 13, 1), (4, 7, 1), (4, 14, 1), (5, 8, 1), (5, 12, 1), (6, 9, 1), (6, 15, 1), (7, 12, 1), (7, 15, 1), (8, 11, 1), (8, 15, 1), (9, 10, 1), (9, 13, 1), (10, 14, 1), (11, 13, 1)]"
189,16.0,"[(0, 7, 1), (0, 11, 1), (0, 12, 1), (1, 3, 1), (1, 6, 1), (1, 11, 1), (2, 4, 1), (2, 9, 1), (2, 15, 1), (3, 14, 1), (3, 15, 1), (4, 5, 1), (4, 9, 1), (5, 8, 1), (5, 13, 1), (6, 10, 1), (6, 12, 1), (7, 12, 1), (7, 13, 1), (8, 13, 1), (8, 15, 1), (9, 14, 1), (10, 11, 1), (10, 14, 1)]"
190,16.0,"[(0, 1, 1), (0, 5, 1), (0, 10, 1), (1, 8, 1), (1, 10, 1), (2, 3, 1), (2, 9, 1), (2, 14, 1), (3, 12, 1), (3, 13, 1), (4, 8, 1), (4, 11, 1), (4, 13, 1), (5, 6, 1), (5, 11, 1), (6, 10, 1), (6, 13, 1), (7, 9, 1), (7, 14, 1), (7, 15, 1), (8, 14, 1), (9, 15, 1), (11, 12, 1), (12, 15, 1)]"
191,16.0,"[(0, 2, 1), (0, 10, 1), (0, 12, 1), (1, 7, 1), (1, 9, 1), (1, 13, 1), (2, 11, 1), (2, 13, 1), (3, 5, 1), (3, 10, 1), (3, 12, 1), (4, 6, 1), (4, 8, 1), (4, 14, 1), (5, 7, 1), (5, 15, 1), (6, 11, 1), (6, 14, 1), (7, 14, 1), (8, 9, 1), (8, 12, 1), (9, 10, 1), (11, 15, 1), (13, 15, 1)]"
192,16.0,"[(0, 2, 1), (0, 8, 1), (0, 15, 1), (1, 5, 1), (1, 7, 1), (1, 14, 1), (2, 4, 1), (2, 5, 1), (3, 8, 1), (3, 9, 1), (3, 13, 1), (4, 10, 1), (4, 12, 1), (5, 7, 1), (6, 7, 1), (6, 11, 1), (6, 14, 1), (8, 14, 1), (9, 10, 1), (9, 15, 1), (10, 11, 1), (11, 12, 1), (12, 13, 1), (13, 15, 1)]"
193,16.0,"[(0, 2, 1), (0, 5, 1), (0, 12, 1), (1, 4, 1), (1, 12, 1), (1, 15, 1), (2, 7, 1), (2, 10, 1), (3, 7, 1), (3, 10, 1), (3, 11, 1), (4, 12, 1), (4, 13, 1), (5, 6, 1), (5, 8, 1), (6, 9, 1), (6, 10, 1), (7, 11, 1), (8, 9, 1), (8, 15, 1), (9, 14, 1), (11, 13, 1), (13, 14, 1), (14, 15, 1)]"
194,16.0,"[(0, 8, 1), (0, 11, 1), (0, 15, 1), (1, 5, 1), (1, 6, 1), (1, 9, 1), (2, 12, 1), (2, 13, 1), (2, 15, 1), (3, 4, 1), (3, 7, 1), (3, 13, 1), (4, 7, 1), (4, 8, 1), (5, 9, 1), (5, 10, 1), (6, 11, 1), (6, 12, 1), (7, 11, 1), (8, 14, 1), (9, 12, 1), (10, 13, 1), (10, 14, 1), (14, 15, 1)]"
195,16.0,"[(0, 3, 1), (0, 8, 1), (0, 10, 1), (1, 3, 1), (1, 10, 1), (1, 12, 1), (2, 13, 1), (2, 14, 1), (2, 15, 1), (3, 8, 1), (4, 6, 1), (4, 9, 1), (4, 11, 1), (5, 7, 1), (5, 11, 1), (5, 12, 1), (6, 7, 1), (6, 15, 1), (7, 11, 1), (8, 10, 1), (9, 12, 1), (9, 13, 1), (13, 14, 1), (14, 15, 1)]"
196,16.0,"[(0, 2, 1), (0, 8, 1), (0, 11, 1), (1, 3, 1), (1, 6, 1), (1, 8, 1), (2, 13, 1), (2, 15, 1), (3, 11, 1), (3, 12, 1), (4, 6, 1), (4, 14, 1), (4, 15, 1), (5, 7, 1), (5, 8, 1), (5, 13, 1), (6, 14, 1), (7, 10, 1), (7, 12, 1), (9, 10, 1), (9, 11, 1), (9, 14, 1), (10, 13, 1), (12, 15, 1)]"
197,16.0,"[(0, 6, 1), (0, 13, 1), (0, 14, 1), (1, 5, 1), (1, 9, 1), (1, 11, 1), (2, 4, 1), (2, 10, 1), (2, 12, 1), (3, 5, 1), (3, 12, 1), (3, 14, 1), (4, 6, 1), (4, 8, 1), (5, 11, 1), (6, 11, 1), (7, 8, 1), (7, 13, 1), (7, 15, 1), (8, 9, 1), (9, 14, 1), (10, 13, 1), (10, 15, 1), (12, 15, 1)]"
198,16.0,"[(0, 1, 1), (0, 2, 1), (0, 15, 1), (1, 10, 1), (1, 13, 1), (2, 3, 1), (2, 8, 1), (3, 4, 1), (3, 14, 1), (4, 6, 1), (4, 12, 1), (5, 6, 1), (5, 8, 1), (5, 13, 1), (6, 12, 1), (7, 9, 1), (7, 12, 1), (7, 14, 1), (8, 11, 1), (9, 11, 1), (9, 14, 1), (10, 11, 1), (10, 15, 1), (13, 15, 1)]"
199,16.0,"[(0, 2, 1), (0, 3, 1), (0, 6, 1), (1, 4, 1), (1, 9, 1), (1, 14, 1), (2, 3, 1), (2, 6, 1), (3, 14, 1), (4, 10, 1), (4, 15, 1), (5, 8, 1), (5, 11, 1), (5, 13, 1), (6, 12, 1), (7, 10, 1), (7, 12, 1), (7, 15, 1), (8, 9, 1), (8, 12, 1), (9, 13, 1), (10, 13, 1), (11, 14, 1), (11, 15, 1)]"
200,24.0,"[(0, 1, 1), (0, 12, 1), (0, 16, 1), (1, 8, 1), (1, 22, 1), (2, 6, 1), (2, 18, 1), (2, 21, 1), (3, 14, 1), (3, 17, 1), (3, 19, 1), (4, 7, 1), (4, 10, 1), (4, 13, 1), (5, 7, 1), (5, 14, 1), (5, 15, 1), (6, 10, 1), (6, 17, 1), (7, 14, 1), (8, 12, 1), (8, 17, 1), (9, 11, 1), (9, 12, 1), (9, 13, 1), (10, 20, 1), (11, 19, 1), (11, 22, 1), (13, 20, 1), (15, 21, 1), (15, 23, 1), (16, 19, 1), (16, 23, 1), (18, 21, 1), (18, 23, 1), (20, 22, 1)]"
201,24.0,"[(0, 13, 1), (0, 15, 1), (0, 19, 1), (1, 18, 1), (1, 19, 1), (1, 23, 1), (2, 11, 1), (2, 16, 1), (2, 21, 1), (3, 10, 1), (3, 11, 1), (3, 20, 1), (4, 8, 1), (4, 10, 1), (4, 15, 1), (5, 6, 1), (5, 9, 1), (5, 21, 1), (6, 15, 1), (6, 18, 1), (7, 9, 1), (7, 18, 1), (7, 21, 1), (8, 11, 1), (8, 23, 1), (9, 17, 1), (10, 19, 1), (12, 14, 1), (12, 16, 1), (12, 22, 1), (13, 20, 1), (13, 22, 1), (14, 16, 1), (14, 23, 1), (17, 20, 1), (17, 22, 1)]"
202,24.0,"[(0, 8, 1), (0, 16, 1), (0, 17, 1), (1, 4, 1), (1, 6, 1), (1, 10, 1), (2, 4, 1), (2, 11, 1), (2, 20, 1), (3, 9, 1), (3, 13, 1), (3, 18, 1), (4, 5, 1), (5, 9, 1), (5, 19, 1), (6, 7, 1), (6, 12, 1), (7, 15, 1), (7, 19, 1), (8, 14, 1), (8, 22, 1), (9, 21, 1), (10, 11, 1), (10, 20, 1), (11, 14, 1), (12, 15, 1), (12, 16, 1), (13, 14, 1), (13, 23, 1), (15, 22, 1), (16, 23, 1), (17, 19, 1), (17, 22, 1), (18, 21, 1), (18, 23, 1), (20, 21, 1)]"
203,24.0,"[(0, 11, 1), (0, 15, 1), (0, 18, 1), (1, 7, 1), (1, 15, 1), (1, 22, 1), (2, 9, 1), (2, 12, 1), (2, 20, 1), (3, 5, 1), (3, 12, 1), (3, 19, 1), (4, 6, 1), (4, 12, 1), (4, 21, 1), (5, 13, 1), (5, 19, 1), (6, 16, 1), (6, 18, 1), (7, 11, 1), (7, 13, 1), (8, 17, 1), (8, 19, 1), (8, 23, 1), (9, 17, 1), (9, 21, 1), (10, 17, 1), (10, 18, 1), (10, 20, 1), (11, 22, 1), (13, 14, 1), (14, 20, 1), (14, 23, 1), (15, 22, 1), (16, 21, 1), (16, 23, 1)]"
204,24.0,"[(0, 13, 1), (0, 17, 1), (0, 20, 1), (1, 9, 1), (1, 12, 1), (1, 19, 1), (2, 6, 1), (2, 9, 1), (2, 18, 1), (3, 21, 1), (3, 22, 1), (3, 23, 1), (4, 8, 1), (4, 11, 1), (4, 19, 1), (5, 7, 1), (5, 12, 1), (5, 18, 1), (6, 7, 1), (6, 14, 1), (7, 15, 1), (8, 14, 1), (8, 20, 1), (9, 16, 1), (10, 13, 1), (10, 16, 1), (10, 17, 1), (11, 15, 1), (11, 23, 1), (12, 19, 1), (13, 17, 1), (14, 18, 1), (15, 21, 1), (16, 20, 1), (21, 22, 1), (22, 23, 1)]"
205,24.0,"[(0, 2, 1), (0, 4, 1), (0, 10, 1), (1, 3, 1), (1, 5, 1), (1, 16, 1), (2, 16, 1), (2, 19, 1), (3, 11, 1), (3, 18, 1), (4, 12, 1), (4, 13, 1), (5, 7, 1), (5, 15, 1), (6, 13, 1), (6, 16, 1), (6, 23, 1), (7, 9, 1), (7, 11, 1), (8, 10, 1), (8, 15, 1), (8, 22, 1), (9, 20, 1), (9, 21, 1), (10, 23, 1), (11, 17, 1), (12, 14, 1), (12, 22, 1), (13, 18, 1), (14, 18, 1), (14, 20, 1), (15, 17, 1), (17, 23, 1), (19, 21, 1), (19, 22, 1), (20, 21, 1)]"
206,24.0,"[(0, 1, 1), (0, 17, 1), (0, 22, 1), (1, 16, 1), (1, 17, 1), (2, 8, 1), (2, 11, 1), (2, 13, 1), (3, 9, 1), (3, 13, 1), (3, 20, 1), (4, 5, 1), (4, 14, 1), (4, 18, 1), (5, 20, 1), (5, 23, 1), (6, 11, 1), (6, 15, 1), (6, 21, 1), (7, 12, 1), (7, 19, 1), (7, 21, 1), (8, 10, 1), (8, 11, 1), (9, 10, 1), (9, 21, 1), (10, 18, 1), (12, 15, 1), (12, 22, 1), (13, 20, 1), (14, 18, 1), (14, 23, 1), (15, 22, 1), (16, 17, 1), (16, 19, 1), (19, 23, 1)]"
207,24.0,"[(0, 3, 1), (0, 6, 1), (0, 18, 1), (1, 2, 1), (1, 20, 1), (1, 21, 1), (2, 9, 1), (2, 11, 1), (3, 6, 1), (3, 16, 1), (4, 7, 1), (4, 17, 1), (4, 19, 1), (5, 13, 1), (5, 18, 1), (5, 21, 1), (6, 15, 1), (7, 15, 1), (7, 18, 1), (8, 10, 1), (8, 19, 1), (8, 21, 1), (9, 12, 1), (9, 22, 1), (10, 20, 1), (10, 23, 1), (11, 12, 1), (11, 22, 1), (12, 13, 1), (13, 16, 1), (14, 16, 1), (14, 17, 1), (14, 20, 1), (15, 17, 1), (19, 23, 1), (22, 23, 1)]"
208,24.0,"[(0, 17, 1), (0, 20, 1), (0, 22, 1), (1, 2, 1), (1, 8, 1), (1, 19, 1), (2, 5, 1), (2, 20, 1), (3, 6, 1), (3, 9, 1), (3, 15, 1), (4, 9, 1), (4, 10, 1), (4, 16, 1), (5, 11, 1), (5, 16, 1), (6, 9, 1), (6, 19, 1), (7, 13, 1), (7, 17, 1), (7, 23, 1), (8, 18, 1), (8, 23, 1), (10, 14, 1), (10, 21, 1), (11, 15, 1), (11, 21, 1), (12, 16, 1), (12, 19, 1), (12, 21, 1), (13, 14, 1), (13, 15, 1), (14, 18, 1), (17, 23, 1), (18, 22, 1), (20, 22, 1)]"
209,24.0,"[(0, 10, 1), (0, 13, 1), (0, 21, 1), (1, 9, 1), (1, 11, 1), (1, 22, 1), (2, 9, 1), (2, 16, 1), (2, 19, 1), (3, 7, 1), (3, 15, 1), (3, 21, 1), (4, 11, 1), (4, 12, 1), (4, 16, 1), (5, 7, 1), (5, 8, 1), (5, 11, 1), (6, 14, 1), (6, 15, 1), (6, 17, 1), (7, 19, 1), (8, 16, 1), (8, 20, 1), (9, 13, 1), (10, 17, 1), (10, 22, 1), (12, 18, 1), (12, 22, 1), (13, 18, 1), (14, 15, 1), (14, 23, 1), (17, 18, 1), (19, 20, 1), (20, 23, 1), (21, 23, 1)]"
210,24.0,"[(0, 1, 1), (0, 3, 1), (0, 13, 1), (1, 21, 1), (1, 22, 1), (2, 3, 1), (2, 18, 1), (2, 21, 1), (3, 8, 1), (4, 14, 1), (4, 15, 1), (4, 20, 1), (5, 6, 1), (5, 17, 1), (5, 23, 1), (6, 9, 1), (6, 15, 1), (7, 18, 1), (7, 19, 1), (7, 23, 1), (8, 9, 1), (8, 16, 1), (9, 18, 1), (10, 12, 1), (10, 17, 1), (10, 20, 1), (11, 14, 1), (11, 15, 1), (11, 22, 1), (12, 13, 1), (12, 16, 1), (13, 22, 1), (14, 21, 1), (16, 19, 1), (17, 19, 1), (20, 23, 1)]"
211,24.0,"[(0, 2, 1), (0, 14, 1), (0, 19, 1), (1, 9, 1), (1, 12, 1), (1, 15, 1), (2, 14, 1), (2, 20, 1), (3, 7, 1), (3, 8, 1), (3, 18, 1), (4, 9, 1), (4, 18, 1), (4, 22, 1), (5, 13, 1), (5, 20, 1), (5, 23, 1), (6, 10, 1), (6, 12, 1), (6, 22, 1), (7, 19, 1), (7, 20, 1), (8, 15, 1), (8, 21, 1), (9, 19, 1), (10, 16, 1), (10, 18, 1), (11, 15, 1), (11, 17, 1), (11, 23, 1), (12, 17, 1), (13, 16, 1), (13, 21, 1), (14, 23, 1), (16, 17, 1), (21, 22, 1)]"
212,24.0,"[(0, 12, 1), (0, 17, 1), (0, 19, 1), (1, 2, 1), (1, 9, 1), (1, 12, 1), (2, 14, 1), (2, 23, 1), (3, 16, 1), (3, 20, 1), (3, 23, 1), (4, 13, 1), (4, 20, 1), (4, 23, 1), (5, 6, 1), (5, 17, 1), (5, 21, 1), (6, 8, 1), (6, 22, 1), (7, 9, 1), (7, 11, 1), (7, 13, 1), (8, 10, 1), (8, 15, 1), (9, 14, 1), (10, 11, 1), (10, 18, 1), (11, 12, 1), (13, 18, 1), (14, 22, 1), (15, 20, 1), (15, 21, 1), (16, 19, 1), (16, 22, 1), (17, 18, 1), (19, 21, 1)]"
213,24.0,"[(0, 10, 1), (0, 14, 1), (0, 23, 1), (1, 3, 1), (1, 17, 1), (1, 23, 1), (2, 4, 1), (2, 13, 1), (2, 21, 1), (3, 8, 1), (3, 22, 1), (4, 7, 1), (4, 13, 1), (5, 18, 1), (5, 19, 1), (5, 20, 1), (6, 12, 1), (6, 15, 1), (6, 18, 1), (7, 8, 1), (7, 9, 1), (8, 12, 1), (9, 15, 1), (9, 17, 1), (10, 11, 1), (10, 16, 1), (11, 19, 1), (11, 20, 1), (12, 14, 1), (13, 20, 1), (14, 17, 1), (15, 23, 1), (16, 18, 1), (16, 22, 1), (19, 21, 1), (21, 22, 1)]"
214,24.0,"[(0, 10, 1), (0, 11, 1), (0, 17, 1), (1, 2, 1), (1, 10, 1), (1, 18, 1), (2, 4, 1), (2, 7, 1), (3, 11, 1), (3, 15, 1), (3, 23, 1), (4, 5, 1), (4, 12, 1), (5, 18, 1), (5, 21, 1), (6, 16, 1), (6, 19, 1), (6, 20, 1), (7, 12, 1), (7, 16, 1), (8, 19, 1), (8, 20, 1), (8, 22, 1), (9, 10, 1), (9, 17, 1), (9, 20, 1), (11, 14, 1), (12, 13, 1), (13, 14, 1), (13, 19, 1), (14, 17, 1), (15, 22, 1), (15, 23, 1), (16, 21, 1), (18, 21, 1), (22, 23, 1)]"
215,24.0,"[(0, 6, 1), (0, 15, 1), (0, 18, 1), (1, 9, 1), (1, 12, 1), (1, 15, 1), (2, 9, 1), (2, 11, 1), (2, 22, 1), (3, 16, 1), (3, 18, 1), (3, 21, 1), (4, 5, 1), (4, 8, 1), (4, 17, 1), (5, 13, 1), (5, 23, 1), (6, 16, 1), (6, 17, 1), (7, 10, 1), (7, 15, 1), (7, 21, 1), (8, 14, 1), (8, 22, 1), (9, 21, 1), (10, 13, 1), (10, 20, 1), (11, 16, 1), (11, 23, 1), (12, 17, 1), (12, 20, 1), (13, 23, 1), (14, 18, 1), (14, 19, 1), (19, 20, 1), (19, 22, 1)]"
216,24.0,"[(0, 4, 1), (0, 13, 1), (0, 17, 1), (1, 6, 1), (1, 13, 1), (1, 14, 1), (2, 4, 1), (2, 5, 1), (2, 16, 1), (3, 6, 1), (3, 10, 1), (3, 15, 1), (4, 12, 1), (5, 10, 1), (5, 15, 1), (6, 16, 1), (7, 9, 1), (7, 18, 1), (7, 20, 1), (8, 13, 1), (8, 14, 1), (8, 15, 1), (9, 16, 1), (9, 23, 1), (10, 17, 1), (11, 17, 1), (11, 21, 1), (11, 22, 1), (12, 20, 1), (12, 23, 1), (14, 19, 1), (18, 19, 1), (18, 21, 1), (19, 23, 1), (20, 22, 1), (21, 22, 1)]"
217,24.0,"[(0, 13, 1), (0, 14, 1), (0, 19, 1), (1, 5, 1), (1, 8, 1), (1, 18, 1), (2, 3, 1), (2, 21, 1), (2, 22, 1), (3, 7, 1), (3, 19, 1), (4, 9, 1), (4, 16, 1), (4, 17, 1), (5, 8, 1), (5, 23, 1), (6, 17, 1), (6, 18, 1), (6, 22, 1), (7, 11, 1), (7, 16, 1), (8, 15, 1), (9, 10, 1), (9, 16, 1), (10, 13, 1), (10, 21, 1), (11, 15, 1), (11, 18, 1), (12, 13, 1), (12, 15, 1), (12, 20, 1), (14, 21, 1), (14, 23, 1), (17, 20, 1), (19, 23, 1), (20, 22, 1)]"
218,24.0,"[(0, 13, 1), (0, 21, 1), (0, 23, 1), (1, 15, 1), (1, 17, 1), (1, 22, 1), (2, 3, 1), (2, 8, 1), (2, 20, 1), (3, 7, 1), (3, 16, 1), (4, 8, 1), (4, 17, 1), (4, 23, 1), (5, 11, 1), (5, 15, 1), (5, 22, 1), (6, 12, 1), (6, 16, 1), (6, 23, 1), (7, 9, 1), (7, 20, 1), (8, 10, 1), (9, 11, 1), (9, 15, 1), (10, 19, 1), (10, 21, 1), (11, 12, 1), (12, 18, 1), (13, 14, 1), (13, 22, 1), (14, 19, 1), (14, 20, 1), (16, 21, 1), (17, 18, 1), (18, 19, 1)]"
219,24.0,"[(0, 5, 1), (0, 8, 1), (0, 22, 1), (1, 7, 1), (1, 11, 1), (1, 18, 1), (2, 7, 1), (2, 14, 1), (2, 23, 1), (3, 8, 1), (3, 13, 1), (3, 17, 1), (4, 8, 1), (4, 12, 1), (4, 22, 1), (5, 6, 1), (5, 11, 1), (6, 19, 1), (6, 20, 1), (7, 16, 1), (9, 14, 1), (9, 15, 1), (9, 21, 1), (10, 13, 1), (10, 20, 1), (10, 22, 1), (11, 12, 1), (12, 23, 1), (13, 14, 1), (15, 17, 1), (15, 20, 1), (16, 19, 1), (16, 23, 1), (17, 18, 1), (18, 21, 1), (19, 21, 1)]"
220,24.0,"[(0, 11, 1), (0, 21, 1), (0, 22, 1), (1, 3, 1), (1, 8, 1), (1, 23, 1), (2, 8, 1), (2, 9, 1), (2, 17, 1), (3, 6, 1), (3, 16, 1), (4, 5, 1), (4, 9, 1), (4, 19, 1), (5, 19, 1), (5, 23, 1), (6, 14, 1), (6, 18, 1), (7, 10, 1), (7, 17, 1), (7, 22, 1), (8, 12, 1), (9, 10, 1), (10, 13, 1), (11, 15, 1), (11, 16, 1), (12, 16, 1), (12, 20, 1), (13, 14, 1), (13, 20, 1), (14, 15, 1), (15, 18, 1), (17, 18, 1), (19, 21, 1), (20, 23, 1), (21, 22, 1)]"
221,24.0,"[(0, 11, 1), (0, 15, 1), (0, 17, 1), (1, 19, 1), (1, 20, 1), (1, 22, 1), (2, 3, 1), (2, 6, 1), (2, 11, 1), (3, 12, 1), (3, 23, 1), (4, 12, 1), (4, 13, 1), (4, 16, 1), (5, 7, 1), (5, 13, 1), (5, 15, 1), (6, 22, 1), (6, 23, 1), (7, 18, 1), (7, 21, 1), (8, 9, 1), (8, 14, 1), (8, 18, 1), (9, 18, 1), (9, 23, 1), (10, 16, 1), (10, 19, 1), (10, 20, 1), (11, 12, 1), (13, 14, 1), (14, 22, 1), (15, 19, 1), (16, 17, 1), (17, 21, 1), (20, 21, 1)]"
222,24.0,"[(0, 5, 1), (0, 6, 1), (0, 17, 1), (1, 2, 1), (1, 4, 1), (1, 5, 1), (2, 20, 1), (2, 22, 1), (3, 10, 1), (3, 13, 1), (3, 23, 1), (4, 10, 1), (4, 21, 1), (5, 22, 1), (6, 11, 1), (6, 12, 1), (7, 14, 1), (7, 18, 1), (7, 19, 1), (8, 9, 1), (8, 12, 1), (8, 23, 1), (9, 15, 1), (9, 17, 1), (10, 20, 1), (11, 13, 1), (11, 18, 1), (12, 20, 1), (13, 22, 1), (14, 16, 1), (14, 19, 1), (15, 16, 1), (15, 21, 1), (16, 19, 1), (17, 23, 1), (18, 21, 1)]"
223,24.0,"[(0, 6, 1), (0, 8, 1), (0, 9, 1), (1, 5, 1), (1, 13, 1), (1, 20, 1), (2, 4, 1), (2, 14, 1), (2, 22, 1), (3, 10, 1), (3, 19, 1), (3, 23, 1), (4, 6, 1), (4, 7, 1), (5, 13, 1), (5, 15, 1), (6, 7, 1), (7, 11, 1), (8, 14, 1), (8, 19, 1), (9, 12, 1), (9, 18, 1), (10, 11, 1), (10, 13, 1), (11, 23, 1), (12, 14, 1), (12, 21, 1), (15, 16, 1), (15, 23, 1), (16, 17, 1), (16, 22, 1), (17, 18, 1), (17, 19, 1), (18, 21, 1), (20, 21, 1), (20, 22, 1)]"
224,24.0,"[(0, 12, 1), (0, 17, 1), (0, 23, 1), (1, 8, 1), (1, 13, 1), (1, 19, 1), (2, 13, 1), (2, 16, 1), (2, 19, 1), (3, 4, 1), (3, 7, 1), (3, 8, 1), (4, 10, 1), (4, 18, 1), (5, 16, 1), (5, 20, 1), (5, 23, 1), (6, 7, 1), (6, 17, 1), (6, 20, 1), (7, 8, 1), (9, 15, 1), (9, 21, 1), (9, 22, 1), (10, 16, 1), (10, 22, 1), (11, 14, 1), (11, 18, 1), (11, 21, 1), (12, 18, 1), (12, 19, 1), (13, 15, 1), (14, 20, 1), (14, 22, 1), (15, 21, 1), (17, 23, 1)]"
225,24.0,"[(0, 15, 1), (0, 18, 1), (0, 22, 1), (1, 4, 1), (1, 15, 1), (1, 21, 1), (2, 7, 1), (2, 11, 1), (2, 20, 1), (3, 4, 1), (3, 11, 1), (3, 19, 1), (4, 23, 1), (5, 7, 1), (5, 9, 1), (5, 12, 1), (6, 8, 1), (6, 16, 1), (6, 18, 1), (7, 23, 1), (8, 13, 1), (8, 16, 1), (9, 10, 1), (9, 11, 1), (10, 12, 1), (10, 22, 1), (12, 14, 1), (13, 14, 1), (13, 18, 1), (14, 21, 1), (15, 17, 1), (16, 20, 1), (17, 19, 1), (17, 20, 1), (19, 21, 1), (22, 23, 1)]"
226,24.0,"[(0, 19, 1), (0, 20, 1), (0, 23, 1), (1, 16, 1), (1, 20, 1), (1, 21, 1), (2, 6, 1), (2, 10, 1), (2, 23, 1), (3, 11, 1), (3, 13, 1), (3, 17, 1), (4, 9, 1), (4, 16, 1), (4, 19, 1), (5, 8, 1), (5, 21, 1), (5, 23, 1), (6, 13, 1), (6, 22, 1), (7, 12, 1), (7, 14, 1), (7, 21, 1), (8, 9, 1), (8, 13, 1), (9, 14, 1), (10, 11, 1), (10, 17, 1), (11, 16, 1), (12, 15, 1), (12, 18, 1), (14, 18, 1), (15, 18, 1), (15, 22, 1), (17, 20, 1), (19, 22, 1)]"
227,24.0,"[(0, 1, 1), (0, 10, 1), (0, 23, 1), (1, 3, 1), (1, 16, 1), (2, 8, 1), (2, 12, 1), (2, 18, 1), (3, 10, 1), (3, 15, 1), (4, 9, 1), (4, 14, 1), (4, 16, 1), (5, 11, 1), (5, 15, 1), (5, 18, 1), (6, 7, 1), (6, 13, 1), (6, 16, 1), (7, 19, 1), (7, 21, 1), (8, 11, 1), (8, 17, 1), (9, 15, 1), (9, 20, 1), (10, 12, 1), (11, 22, 1), (12, 13, 1), (13, 20, 1), (14, 18, 1), (14, 21, 1), (17, 21, 1), (17, 22, 1), (19, 22, 1), (19, 23, 1), (20, 23, 1)]"
228,24.0,"[(0, 4, 1), (0, 7, 1), (0, 23, 1), (1, 3, 1), (1, 14, 1), (1, 23, 1), (2, 8, 1), (2, 13, 1), (2, 17, 1), (3, 16, 1), (3, 19, 1), (4, 12, 1), (4, 16, 1), (5, 9, 1), (5, 18, 1), (5, 19, 1), (6, 14, 1), (6, 15, 1), (6, 17, 1), (7, 9, 1), (7, 11, 1), (8, 20, 1), (8, 21, 1), (9, 22, 1), (10, 13, 1), (10, 15, 1), (10, 17, 1), (11, 13, 1), (11, 20, 1), (12, 14, 1), (12, 23, 1), (15, 22, 1), (16, 19, 1), (18, 20, 1), (18, 21, 1), (21, 22, 1)]"
229,24.0,"[(0, 14, 1), (0, 15, 1), (0, 19, 1), (1, 3, 1), (1, 5, 1), (1, 16, 1), (2, 11, 1), (2, 16, 1), (2, 21, 1), (3, 12, 1), (3, 23, 1), (4, 11, 1), (4, 13, 1), (4, 22, 1), (5, 10, 1), (5, 14, 1), (6, 7, 1), (6, 13, 1), (6, 20, 1), (7, 11, 1), (7, 18, 1), (8, 9, 1), (8, 20, 1), (8, 23, 1), (9, 19, 1), (9, 20, 1), (10, 21, 1), (10, 23, 1), (12, 14, 1), (12, 17, 1), (13, 18, 1), (15, 16, 1), (15, 22, 1), (17, 18, 1), (17, 21, 1), (19, 22, 1)]"
230,24.0,"[(0, 10, 1), (0, 15, 1), (0, 16, 1), (1, 3, 1), (1, 6, 1), (1, 7, 1), (2, 7, 1), (2, 11, 1), (2, 12, 1), (3, 9, 1), (3, 14, 1), (4, 6, 1), (4, 15, 1), (4, 17, 1), (5, 13, 1), (5, 19, 1), (5, 20, 1), (6, 23, 1), (7, 14, 1), (8, 10, 1), (8, 12, 1), (8, 19, 1), (9, 18, 1), (9, 21, 1), (10, 18, 1), (11, 13, 1), (11, 22, 1), (12, 17, 1), (13, 22, 1), (14, 18, 1), (15, 17, 1), (16, 20, 1), (16, 23, 1), (19, 22, 1), (20, 21, 1), (21, 23, 1)]"
231,24.0,"[(0, 12, 1), (0, 13, 1), (0, 20, 1), (1, 4, 1), (1, 7, 1), (1, 11, 1), (2, 6, 1), (2, 18, 1), (2, 19, 1), (3, 10, 1), (3, 14, 1), (3, 17, 1), (4, 7, 1), (4, 11, 1), (5, 8, 1), (5, 12, 1), (5, 14, 1), (6, 8, 1), (6, 15, 1), (7, 9, 1), (8, 9, 1), (9, 16, 1), (10, 19, 1), (10, 20, 1), (11, 16, 1), (12, 23, 1), (13, 18, 1), (13, 23, 1), (14, 21, 1), (15, 18, 1), (15, 22, 1), (16, 19, 1), (17, 21, 1), (17, 22, 1), (20, 23, 1), (21, 22, 1)]"
232,24.0,"[(0, 3, 1), (0, 14, 1), (0, 23, 1), (1, 17, 1), (1, 18, 1), (1, 20, 1), (2, 4, 1), (2, 5, 1), (2, 19, 1), (3, 7, 1), (3, 11, 1), (4, 10, 1), (4, 21, 1), (5, 9, 1), (5, 19, 1), (6, 7, 1), (6, 11, 1), (6, 16, 1), (7, 9, 1), (8, 12, 1), (8, 13, 1), (8, 23, 1), (9, 12, 1), (10, 17, 1), (10, 22, 1), (11, 13, 1), (12, 17, 1), (13, 16, 1), (14, 15, 1), (14, 22, 1), (15, 18, 1), (15, 22, 1), (16, 21, 1), (18, 21, 1), (19, 20, 1), (20, 23, 1)]"
233,24.0,"[(0, 10, 1), (0, 12, 1), (0, 20, 1), (1, 4, 1), (1, 5, 1), (1, 12, 1), (2, 15, 1), (2, 19, 1), (2, 21, 1), (3, 6, 1), (3, 10, 1), (3, 16, 1), (4, 6, 1), (4, 11, 1), (5, 13, 1), (5, 19, 1), (6, 23, 1), (7, 8, 1), (7, 9, 1), (7, 14, 1), (8, 9, 1), (8, 22, 1), (9, 13, 1), (10, 18, 1), (11, 14, 1), (11, 22, 1), (12, 21, 1), (13, 15, 1), (14, 19, 1), (15, 17, 1), (16, 17, 1), (16, 18, 1), (17, 18, 1), (20, 21, 1), (20, 23, 1), (22, 23, 1)]"
234,24.0,"[(0, 3, 1), (0, 14, 1), (0, 17, 1), (1, 8, 1), (1, 11, 1), (1, 17, 1), (2, 9, 1), (2, 16, 1), (2, 22, 1), (3, 7, 1), (3, 9, 1), (4, 19, 1), (4, 20, 1), (4, 23, 1), (5, 11, 1), (5, 18, 1), (5, 19, 1), (6, 10, 1), (6, 13, 1), (6, 22, 1), (7, 8, 1), (7, 15, 1), (8, 10, 1), (9, 14, 1), (10, 21, 1), (11, 20, 1), (12, 18, 1), (12, 19, 1), (12, 21, 1), (13, 18, 1), (13, 23, 1), (14, 20, 1), (15, 16, 1), (15, 17, 1), (16, 21, 1), (22, 23, 1)]"
235,24.0,"[(0, 1, 1), (0, 5, 1), (0, 10, 1), (1, 10, 1), (1, 17, 1), (2, 15, 1), (2, 16, 1), (2, 21, 1), (3, 4, 1), (3, 9, 1), (3, 18, 1), (4, 8, 1), (4, 19, 1), (5, 12, 1), (5, 18, 1), (6, 10, 1), (6, 11, 1), (6, 20, 1), (7, 13, 1), (7, 19, 1), (7, 22, 1), (8, 15, 1), (8, 16, 1), (9, 12, 1), (9, 14, 1), (11, 16, 1), (11, 20, 1), (12, 13, 1), (13, 23, 1), (14, 22, 1), (14, 23, 1), (15, 21, 1), (17, 19, 1), (17, 20, 1), (18, 23, 1), (21, 22, 1)]"
236,24.0,"[(0, 9, 1), (0, 14, 1), (0, 20, 1), (1, 3, 1), (1, 13, 1), (1, 20, 1), (2, 5, 1), (2, 6, 1), (2, 18, 1), (3, 15, 1), (3, 18, 1), (4, 19, 1), (4, 21, 1), (4, 22, 1), (5, 7, 1), (5, 17, 1), (6, 10, 1), (6, 23, 1), (7, 15, 1), (7, 22, 1), (8, 11, 1), (8, 16, 1), (8, 21, 1), (9, 11, 1), (9, 12, 1), (10, 14, 1), (10, 19, 1), (11, 23, 1), (12, 13, 1), (12, 19, 1), (13, 21, 1), (14, 17, 1), (15, 20, 1), (16, 17, 1), (16, 22, 1), (18, 23, 1)]"
237,24.0,"[(0, 1, 1), (0, 4, 1), (0, 12, 1), (1, 3, 1), (1, 19, 1), (2, 8, 1), (2, 10, 1), (2, 16, 1), (3, 6, 1), (3, 9, 1), (4, 12, 1), (4, 22, 1), (5, 6, 1), (5, 10, 1), (5, 20, 1), (6, 22, 1), (7, 20, 1), (7, 21, 1), (7, 22, 1), (8, 9, 1), (8, 18, 1), (9, 20, 1), (10, 19, 1), (11, 13, 1), (11, 15, 1), (11, 23, 1), (12, 21, 1), (13, 14, 1), (13, 15, 1), (14, 16, 1), (14, 17, 1), (15, 19, 1), (16, 18, 1), (17, 18, 1), (17, 23, 1), (21, 23, 1)]"
238,24.0,"[(0, 1, 1), (0, 6, 1), (0, 15, 1), (1, 8, 1), (1, 20, 1), (2, 11, 1), (2, 13, 1), (2, 22, 1), (3, 7, 1), (3, 16, 1), (3, 19, 1), (4, 9, 1), (4, 12, 1), (4, 17, 1), (5, 9, 1), (5, 10, 1), (5, 15, 1), (6, 8, 1), (6, 19, 1), (7, 18, 1), (7, 23, 1), (8, 14, 1), (9, 12, 1), (10, 12, 1), (10, 18, 1), (11, 14, 1), (11, 21, 1), (13, 20, 1), (13, 22, 1), (14, 21, 1), (15, 16, 1), (16, 17, 1), (17, 23, 1), (18, 20, 1), (19, 23, 1), (21, 22, 1)]"
239,24.0,"[(0, 4, 1), (0, 8, 1), (0, 17, 1), (1, 3, 1), (1, 8, 1), (1, 15, 1), (2, 9, 1), (2, 12, 1), (2, 18, 1), (3, 15, 1), (3, 19, 1), (4, 13, 1), (4, 23, 1), (5, 6, 1), (5, 14, 1), (5, 23, 1), (6, 15, 1), (6, 16, 1), (7, 8, 1), (7, 18, 1), (7, 19, 1), (9, 20, 1), (9, 22, 1), (10, 17, 1), (10, 21, 1), (10, 23, 1), (11, 13, 1), (11, 14, 1), (11, 20, 1), (12, 16, 1), (12, 18, 1), (13, 14, 1), (16, 21, 1), (17, 22, 1), (19, 22, 1), (20, 21, 1)]"
240,24.0,"[(0, 2, 1), (0, 8, 1), (0, 20, 1), (1, 3, 1), (1, 13, 1), (1, 18, 1), (2, 11, 1), (2, 19, 1), (3, 15, 1), (3, 20, 1), (4, 5, 1), (4, 12, 1), (4, 23, 1), (5, 9, 1), (5, 16, 1), (6, 8, 1), (6, 11, 1), (6, 20, 1), (7, 9, 1), (7, 10, 1), (7, 23, 1), (8, 14, 1), (9, 21, 1), (10, 16, 1), (10, 21, 1), (11, 15, 1), (12, 13, 1), (12, 18, 1), (13, 22, 1), (14, 15, 1), (14, 17, 1), (16, 22, 1), (17, 18, 1), (17, 22, 1), (19, 21, 1), (19, 23, 1)]"
241,24.0,"[(0, 1, 1), (0, 7, 1), (0, 10, 1), (1, 10, 1), (1, 14, 1), (2, 11, 1), (2, 17, 1), (2, 19, 1), (3, 15, 1), (3, 16, 1), (3, 22, 1), (4, 11, 1), (4, 13, 1), (4, 14, 1), (5, 11, 1), (5, 15, 1), (5, 16, 1), (6, 8, 1), (6, 21, 1), (6, 22, 1), (7, 12, 1), (7, 23, 1), (8, 9, 1), (8, 18, 1), (9, 20, 1), (9, 23, 1), (10, 12, 1), (12, 21, 1), (13, 16, 1), (13, 22, 1), (14, 23, 1), (15, 18, 1), (17, 19, 1), (17, 21, 1), (18, 20, 1), (19, 20, 1)]"
242,24.0,"[(0, 5, 1), (0, 16, 1), (0, 20, 1), (1, 4, 1), (1, 8, 1), (1, 9, 1), (2, 11, 1), (2, 16, 1), (2, 18, 1), (3, 7, 1), (3, 12, 1), (3, 13, 1), (4, 20, 1), (4, 23, 1), (5, 15, 1), (5, 22, 1), (6, 12, 1), (6, 17, 1), (6, 23, 1), (7, 14, 1), (7, 17, 1), (8, 9, 1), (8, 10, 1), (9, 13, 1), (10, 20, 1), (10, 22, 1), (11, 16, 1), (11, 18, 1), (12, 21, 1), (13, 19, 1), (14, 17, 1), (14, 23, 1), (15, 19, 1), (15, 21, 1), (18, 21, 1), (19, 22, 1)]"
243,24.0,"[(0, 3, 1), (0, 5, 1), (0, 8, 1), (1, 12, 1), (1, 18, 1), (1, 23, 1), (2, 12, 1), (2, 14, 1), (2, 18, 1), (3, 4, 1), (3, 6, 1), (4, 5, 1), (4, 20, 1), (5, 14, 1), (6, 11, 1), (6, 15, 1), (7, 10, 1), (7, 16, 1), (7, 17, 1), (8, 19, 1), (8, 21, 1), (9, 14, 1), (9, 16, 1), (9, 22, 1), (10, 13, 1), (10, 16, 1), (11, 19, 1), (11, 23, 1), (12, 19, 1), (13, 15, 1), (13, 18, 1), (15, 20, 1), (17, 20, 1), (17, 22, 1), (21, 22, 1), (21, 23, 1)]"
244,24.0,"[(0, 1, 1), (0, 13, 1), (0, 18, 1), (1, 12, 1), (1, 22, 1), (2, 6, 1), (2, 7, 1), (2, 22, 1), (3, 4, 1), (3, 9, 1), (3, 15, 1), (4, 11, 1), (4, 19, 1), (5, 12, 1), (5, 15, 1), (5, 17, 1), (6, 13, 1), (6, 21, 1), (7, 9, 1), (7, 19, 1), (8, 9, 1), (8, 14, 1), (8, 23, 1), (10, 11, 1), (10, 16, 1), (10, 20, 1), (11, 13, 1), (12, 21, 1), (14, 15, 1), (14, 23, 1), (16, 18, 1), (16, 21, 1), (17, 20, 1), (17, 22, 1), (18, 19, 1), (20, 23, 1)]"
245,24.0,"[(0, 3, 1), (0, 6, 1), (0, 9, 1), (1, 16, 1), (1, 18, 1), (1, 23, 1), (2, 7, 1), (2, 17, 1), (2, 23, 1), (3, 10, 1), (3, 21, 1), (4, 10, 1), (4, 11, 1), (4, 21, 1), (5, 12, 1), (5, 16, 1), (5, 23, 1), (6, 11, 1), (6, 12, 1), (7, 9, 1), (7, 18, 1), (8, 13, 1), (8, 15, 1), (8, 19, 1), (9, 20, 1), (10, 20, 1), (11, 14, 1), (12, 20, 1), (13, 15, 1), (13, 19, 1), (14, 17, 1), (14, 22, 1), (15, 17, 1), (16, 22, 1), (18, 19, 1), (21, 22, 1)]"
246,24.0,"[(0, 2, 1), (0, 5, 1), (0, 16, 1), (1, 11, 1), (1, 13, 1), (1, 19, 1), (2, 18, 1), (2, 20, 1), (3, 9, 1), (3, 10, 1), (3, 11, 1), (4, 6, 1), (4, 10, 1), (4, 13, 1), (5, 9, 1), (5, 22, 1), (6, 11, 1), (6, 23, 1), (7, 8, 1), (7, 17, 1), (7, 18, 1), (8, 12, 1), (8, 15, 1), (9, 12, 1), (10, 23, 1), (12, 21, 1), (13, 20, 1), (14, 19, 1), (14, 20, 1), (14, 23, 1), (15, 16, 1), (15, 22, 1), (16, 17, 1), (17, 18, 1), (19, 21, 1), (21, 22, 1)]"
247,24.0,"[(0, 3, 1), (0, 7, 1), (0, 16, 1), (1, 5, 1), (1, 16, 1), (1, 22, 1), (2, 6, 1), (2, 13, 1), (2, 18, 1), (3, 4, 1), (3, 12, 1), (4, 11, 1), (4, 14, 1), (5, 8, 1), (5, 22, 1), (6, 12, 1), (6, 19, 1), (7, 11, 1), (7, 12, 1), (8, 13, 1), (8, 19, 1), (9, 11, 1), (9, 20, 1), (9, 21, 1), (10, 13, 1), (10, 17, 1), (10, 18, 1), (14, 21, 1), (14, 23, 1), (15, 17, 1), (15, 19, 1), (15, 21, 1), (16, 20, 1), (17, 23, 1), (18, 20, 1), (22, 23, 1)]"
248,24.0,"[(0, 5, 1), (0, 6, 1), (0, 14, 1), (1, 4, 1), (1, 6, 1), (1, 23, 1), (2, 12, 1), (2, 18, 1), (2, 23, 1), (3, 5, 1), (3, 7, 1), (3, 13, 1), (4, 7, 1), (4, 22, 1), (5, 13, 1), (6, 21, 1), (7, 16, 1), (8, 18, 1), (8, 19, 1), (8, 22, 1), (9, 11, 1), (9, 14, 1), (9, 17, 1), (10, 17, 1), (10, 18, 1), (10, 21, 1), (11, 15, 1), (11, 20, 1), (12, 16, 1), (12, 20, 1), (13, 16, 1), (14, 23, 1), (15, 19, 1), (15, 22, 1), (17, 20, 1), (19, 21, 1)]"
249,24.0,"[(0, 4, 1), (0, 9, 1), (0, 14, 1), (1, 6, 1), (1, 13, 1), (1, 17, 1), (2, 11, 1), (2, 15, 1), (2, 20, 1), (3, 4, 1), (3, 16, 1), (3, 19, 1), (4, 6, 1), (5, 13, 1), (5, 14, 1), (5, 19, 1), (6, 7, 1), (7, 11, 1), (7, 17, 1), (8, 12, 1), (8, 17, 1), (8, 22, 1), (9, 10, 1), (9, 18, 1), (10, 20, 1), (10, 21, 1), (11, 22, 1), (12, 15, 1), (12, 22, 1), (13, 23, 1), (14, 19, 1), (15, 18, 1), (16, 20, 1), (16, 21, 1), (18, 23, 1), (21, 23, 1)]"
250,24.0,"[(0, 7, 1), (0, 14, 1), (0, 18, 1), (1, 5, 1), (1, 16, 1), (1, 23, 1), (2, 20, 1), (2, 21, 1), (2, 22, 1), (3, 5, 1), (3, 10, 1), (3, 18, 1), (4, 10, 1), (4, 12, 1), (4, 15, 1), (5, 23, 1), (6, 13, 1), (6, 15, 1), (6, 19, 1), (7, 11, 1), (7, 21, 1), (8, 9, 1), (8, 16, 1), (8, 17, 1), (9, 13, 1), (9, 22, 1), (10, 15, 1), (11, 19, 1), (11, 20, 1), (12, 14, 1), (12, 20, 1), (13, 14, 1), (16, 18, 1), (17, 21, 1), (17, 22, 1), (19, 23, 1)]"
251,24.0,"[(0, 11, 1), (0, 12, 1), (0, 19, 1), (1, 9, 1), (1, 10, 1), (1, 17, 1), (2, 8, 1), (2, 15, 1), (2, 16, 1), (3, 6, 1), (3, 12, 1), (3, 21, 1), (4, 7, 1), (4, 14, 1), (4, 22, 1), (5, 6, 1), (5, 7, 1), (5, 16, 1), (6, 12, 1), (7, 19, 1), (8, 13, 1), (8, 19, 1), (9, 14, 1), (9, 21, 1), (10, 18, 1), (10, 21, 1), (11, 13, 1), (11, 22, 1), (13, 15, 1), (14, 23, 1), (15, 17, 1), (16, 20, 1), (17, 20, 1), (18, 22, 1), (18, 23, 1), (20, 23, 1)]"
252,24.0,"[(0, 3, 1), (0, 20, 1), (0, 22, 1), (1, 6, 1), (1, 11, 1), (1, 15, 1), (2, 7, 1), (2, 18, 1), (2, 21, 1), (3, 10, 1), (3, 16, 1), (4, 6, 1), (4, 9, 1), (4, 14, 1), (5, 8, 1), (5, 21, 1), (5, 22, 1), (6, 19, 1), (7, 10, 1), (7, 14, 1), (8, 9, 1), (8, 15, 1), (9, 11, 1), (10, 21, 1), (11, 15, 1), (12, 13, 1), (12, 17, 1), (12, 23, 1), (13, 14, 1), (13, 16, 1), (16, 17, 1), (17, 20, 1), (18, 20, 1), (18, 23, 1), (19, 22, 1), (19, 23, 1)]"
253,24.0,"[(0, 1, 1), (0, 14, 1), (0, 19, 1), (1, 7, 1), (1, 23, 1), (2, 6, 1), (2, 21, 1), (2, 22, 1), (3, 4, 1), (3, 7, 1), (3, 16, 1), (4, 9, 1), (4, 12, 1), (5, 6, 1), (5, 19, 1), (5, 20, 1), (6, 10, 1), (7, 13, 1), (8, 10, 1), (8, 17, 1), (8, 18, 1), (9, 11, 1), (9, 14, 1), (10, 23, 1), (11, 15, 1), (11, 23, 1), (12, 13, 1), (12, 14, 1), (13, 15, 1), (15, 22, 1), (16, 17, 1), (16, 21, 1), (17, 19, 1), (18, 20, 1), (18, 21, 1), (20, 22, 1)]"
254,24.0,"[(0, 2, 1), (0, 3, 1), (0, 7, 1), (1, 7, 1), (1, 10, 1), (1, 22, 1), (2, 12, 1), (2, 15, 1), (3, 7, 1), (3, 23, 1), (4, 9, 1), (4, 12, 1), (4, 21, 1), (5, 8, 1), (5, 13, 1), (5, 18, 1), (6, 9, 1), (6, 11, 1), (6, 16, 1), (8, 13, 1), (8, 20, 1), (9, 22, 1), (10, 22, 1), (10, 23, 1), (11, 14, 1), (11, 17, 1), (12, 18, 1), (13, 19, 1), (14, 18, 1), (14, 20, 1), (15, 16, 1), (15, 19, 1), (16, 21, 1), (17, 20, 1), (17, 23, 1), (19, 21, 1)]"
255,24.0,"[(0, 14, 1), (0, 19, 1), (0, 22, 1), (1, 3, 1), (1, 4, 1), (1, 23, 1), (2, 3, 1), (2, 20, 1), (2, 21, 1), (3, 5, 1), (4, 6, 1), (4, 10, 1), (5, 6, 1), (5, 17, 1), (6, 16, 1), (7, 8, 1), (7, 12, 1), (7, 18, 1), (8, 11, 1), (8, 12, 1), (9, 13, 1), (9, 14, 1), (9, 16, 1), (10, 15, 1), (10, 22, 1), (11, 12, 1), (11, 23, 1), (13, 14, 1), (13, 23, 1), (15, 18, 1), (15, 19, 1), (16, 17, 1), (17, 20, 1), (18, 22, 1), (19, 21, 1), (20, 21, 1)]"
256,24.0,"[(0, 4, 1), (0, 8, 1), (0, 15, 1), (1, 15, 1), (1, 22, 1), (1, 23, 1), (2, 6, 1), (2, 7, 1), (2, 11, 1), (3, 13, 1), (3, 17, 1), (3, 20, 1), (4, 6, 1), (4, 22, 1), (5, 8, 1), (5, 15, 1), (5, 16, 1), (6, 14, 1), (7, 13, 1), (7, 23, 1), (8, 16, 1), (9, 10, 1), (9, 19, 1), (9, 22, 1), (10, 13, 1), (10, 21, 1), (11, 16, 1), (11, 23, 1), (12, 18, 1), (12, 19, 1), (12, 20, 1), (14, 17, 1), (14, 20, 1), (17, 18, 1), (18, 21, 1), (19, 21, 1)]"
257,24.0,"[(0, 9, 1), (0, 12, 1), (0, 17, 1), (1, 8, 1), (1, 9, 1), (1, 13, 1), (2, 7, 1), (2, 18, 1), (2, 23, 1), (3, 8, 1), (3, 9, 1), (3, 15, 1), (4, 10, 1), (4, 16, 1), (4, 19, 1), (5, 14, 1), (5, 18, 1), (5, 23, 1), (6, 11, 1), (6, 19, 1), (6, 20, 1), (7, 10, 1), (7, 14, 1), (8, 20, 1), (10, 21, 1), (11, 15, 1), (11, 17, 1), (12, 14, 1), (12, 16, 1), (13, 20, 1), (13, 21, 1), (15, 17, 1), (16, 22, 1), (18, 23, 1), (19, 22, 1), (21, 22, 1)]"
258,24.0,"[(0, 5, 1), (0, 10, 1), (0, 18, 1), (1, 5, 1), (1, 6, 1), (1, 7, 1), (2, 15, 1), (2, 16, 1), (2, 19, 1), (3, 6, 1), (3, 11, 1), (3, 14, 1), (4, 13, 1), (4, 22, 1), (4, 23, 1), (5, 10, 1), (6, 20, 1), (7, 8, 1), (7, 19, 1), (8, 14, 1), (8, 16, 1), (9, 13, 1), (9, 18, 1), (9, 21, 1), (10, 23, 1), (11, 15, 1), (11, 21, 1), (12, 16, 1), (12, 18, 1), (12, 22, 1), (13, 20, 1), (14, 19, 1), (15, 17, 1), (17, 21, 1), (17, 22, 1), (20, 23, 1)]"
259,24.0,"[(0, 3, 1), (0, 8, 1), (0, 9, 1), (1, 8, 1), (1, 16, 1), (1, 23, 1), (2, 3, 1), (2, 5, 1), (2, 11, 1), (3, 6, 1), (4, 14, 1), (4, 19, 1), (4, 21, 1), (5, 17, 1), (5, 22, 1), (6, 7, 1), (6, 15, 1), (7, 9, 1), (7, 18, 1), (8, 10, 1), (9, 13, 1), (10, 17, 1), (10, 22, 1), (11, 12, 1), (11, 16, 1), (12, 15, 1), (12, 18, 1), (13, 14, 1), (13, 20, 1), (14, 22, 1), (15, 19, 1), (16, 18, 1), (17, 21, 1), (19, 20, 1), (20, 23, 1), (21, 23, 1)]"
260,24.0,"[(0, 9, 1), (0, 11, 1), (0, 15, 1), (1, 16, 1), (1, 17, 1), (1, 20, 1), (2, 3, 1), (2, 19, 1), (2, 21, 1), (3, 4, 1), (3, 19, 1), (4, 8, 1), (4, 13, 1), (5, 12, 1), (5, 13, 1), (5, 16, 1), (6, 17, 1), (6, 18, 1), (6, 20, 1), (7, 9, 1), (7, 10, 1), (7, 16, 1), (8, 20, 1), (8, 23, 1), (9, 18, 1), (10, 14, 1), (10, 19, 1), (11, 15, 1), (11, 18, 1), (12, 21, 1), (12, 22, 1), (13, 22, 1), (14, 22, 1), (14, 23, 1), (15, 17, 1), (21, 23, 1)]"
261,24.0,"[(0, 11, 1), (0, 18, 1), (0, 23, 1), (1, 5, 1), (1, 13, 1), (1, 20, 1), (2, 12, 1), (2, 14, 1), (2, 18, 1), (3, 12, 1), (3, 16, 1), (3, 21, 1), (4, 21, 1), (4, 22, 1), (4, 23, 1), (5, 6, 1), (5, 15, 1), (6, 14, 1), (6, 21, 1), (7, 11, 1), (7, 19, 1), (7, 20, 1), (8, 12, 1), (8, 14, 1), (8, 17, 1), (9, 11, 1), (9, 16, 1), (9, 17, 1), (10, 13, 1), (10, 22, 1), (10, 23, 1), (13, 15, 1), (15, 20, 1), (16, 22, 1), (17, 19, 1), (18, 19, 1)]"
262,24.0,"[(0, 2, 1), (0, 9, 1), (0, 16, 1), (1, 10, 1), (1, 11, 1), (1, 23, 1), (2, 14, 1), (2, 23, 1), (3, 8, 1), (3, 9, 1), (3, 18, 1), (4, 6, 1), (4, 13, 1), (4, 16, 1), (5, 6, 1), (5, 14, 1), (5, 17, 1), (6, 21, 1), (7, 11, 1), (7, 19, 1), (7, 22, 1), (8, 19, 1), (8, 23, 1), (9, 20, 1), (10, 11, 1), (10, 18, 1), (12, 20, 1), (12, 21, 1), (12, 22, 1), (13, 15, 1), (13, 20, 1), (14, 19, 1), (15, 17, 1), (15, 22, 1), (16, 21, 1), (17, 18, 1)]"
263,24.0,"[(0, 6, 1), (0, 15, 1), (0, 17, 1), (1, 8, 1), (1, 9, 1), (1, 21, 1), (2, 3, 1), (2, 11, 1), (2, 18, 1), (3, 18, 1), (3, 20, 1), (4, 9, 1), (4, 15, 1), (4, 17, 1), (5, 10, 1), (5, 14, 1), (5, 21, 1), (6, 19, 1), (6, 20, 1), (7, 12, 1), (7, 14, 1), (7, 19, 1), (8, 17, 1), (8, 21, 1), (9, 19, 1), (10, 16, 1), (10, 20, 1), (11, 16, 1), (11, 22, 1), (12, 13, 1), (12, 23, 1), (13, 18, 1), (13, 22, 1), (14, 23, 1), (15, 22, 1), (16, 23, 1)]"
264,24.0,"[(0, 1, 1), (0, 16, 1), (0, 18, 1), (1, 4, 1), (1, 9, 1), (2, 6, 1), (2, 13, 1), (2, 17, 1), (3, 11, 1), (3, 12, 1), (3, 13, 1), (4, 8, 1), (4, 18, 1), (5, 15, 1), (5, 20, 1), (5, 21, 1), (6, 7, 1), (6, 19, 1), (7, 11, 1), (7, 16, 1), (8, 9, 1), (8, 19, 1), (9, 21, 1), (10, 16, 1), (10, 20, 1), (10, 23, 1), (11, 15, 1), (12, 13, 1), (12, 22, 1), (14, 17, 1), (14, 19, 1), (14, 22, 1), (15, 23, 1), (17, 23, 1), (18, 20, 1), (21, 22, 1)]"
265,24.0,"[(0, 12, 1), (0, 16, 1), (0, 17, 1), (1, 2, 1), (1, 9, 1), (1, 10, 1), (2, 8, 1), (2, 23, 1), (3, 6, 1), (3, 7, 1), (3, 15, 1), (4, 10, 1), (4, 14, 1), (4, 19, 1), (5, 9, 1), (5, 13, 1), (5, 21, 1), (6, 10, 1), (6, 12, 1), (7, 20, 1), (7, 21, 1), (8, 22, 1), (8, 23, 1), (9, 12, 1), (11, 16, 1), (11, 18, 1), (11, 19, 1), (13, 15, 1), (13, 18, 1), (14, 20, 1), (14, 23, 1), (15, 17, 1), (16, 18, 1), (17, 20, 1), (19, 22, 1), (21, 22, 1)]"
266,24.0,"[(0, 6, 1), (0, 11, 1), (0, 22, 1), (1, 7, 1), (1, 15, 1), (1, 18, 1), (2, 15, 1), (2, 16, 1), (2, 23, 1), (3, 8, 1), (3, 10, 1), (3, 16, 1), (4, 7, 1), (4, 10, 1), (4, 22, 1), (5, 9, 1), (5, 12, 1), (5, 21, 1), (6, 9, 1), (6, 23, 1), (7, 8, 1), (8, 17, 1), (9, 20, 1), (10, 17, 1), (11, 19, 1), (11, 21, 1), (12, 13, 1), (12, 19, 1), (13, 14, 1), (13, 18, 1), (14, 20, 1), (14, 21, 1), (15, 22, 1), (16, 17, 1), (18, 19, 1), (20, 23, 1)]"
267,24.0,"[(0, 1, 1), (0, 2, 1), (0, 21, 1), (1, 4, 1), (1, 18, 1), (2, 10, 1), (2, 11, 1), (3, 6, 1), (3, 10, 1), (3, 22, 1), (4, 13, 1), (4, 20, 1), (5, 14, 1), (5, 16, 1), (5, 19, 1), (6, 12, 1), (6, 14, 1), (7, 8, 1), (7, 9, 1), (7, 20, 1), (8, 15, 1), (8, 21, 1), (9, 13, 1), (9, 22, 1), (10, 11, 1), (11, 17, 1), (12, 15, 1), (12, 19, 1), (13, 15, 1), (14, 21, 1), (16, 18, 1), (16, 20, 1), (17, 22, 1), (17, 23, 1), (18, 23, 1), (19, 23, 1)]"
268,24.0,"[(0, 2, 1), (0, 3, 1), (0, 4, 1), (1, 12, 1), (1, 16, 1), (1, 20, 1), (2, 13, 1), (2, 21, 1), (3, 5, 1), (3, 14, 1), (4, 5, 1), (4, 10, 1), (5, 20, 1), (6, 7, 1), (6, 13, 1), (6, 21, 1), (7, 11, 1), (7, 22, 1), (8, 15, 1), (8, 17, 1), (8, 18, 1), (9, 11, 1), (9, 14, 1), (9, 15, 1), (10, 17, 1), (10, 23, 1), (11, 23, 1), (12, 13, 1), (12, 16, 1), (14, 16, 1), (15, 22, 1), (17, 18, 1), (18, 22, 1), (19, 20, 1), (19, 21, 1), (19, 23, 1)]"
269,24.0,"[(0, 2, 1), (0, 7, 1), (0, 18, 1), (1, 10, 1), (1, 17, 1), (1, 21, 1), (2, 11, 1), (2, 21, 1), (3, 11, 1), (3, 16, 1), (3, 23, 1), (4, 15, 1), (4, 16, 1), (4, 23, 1), (5, 9, 1), (5, 15, 1), (5, 17, 1), (6, 9, 1), (6, 12, 1), (6, 19, 1), (7, 14, 1), (7, 23, 1), (8, 9, 1), (8, 13, 1), (8, 22, 1), (10, 13, 1), (10, 18, 1), (11, 13, 1), (12, 20, 1), (12, 22, 1), (14, 19, 1), (14, 20, 1), (15, 16, 1), (17, 20, 1), (18, 19, 1), (21, 22, 1)]"
270,24.0,"[(0, 6, 1), (0, 15, 1), (0, 16, 1), (1, 8, 1), (1, 14, 1), (1, 20, 1), (2, 4, 1), (2, 9, 1), (2, 12, 1), (3, 11, 1), (3, 13, 1), (3, 14, 1), (4, 9, 1), (4, 17, 1), (5, 7, 1), (5, 10, 1), (5, 15, 1), (6, 17, 1), (6, 22, 1), (7, 13, 1), (7, 21, 1), (8, 11, 1), (8, 20, 1), (9, 19, 1), (10, 15, 1), (10, 18, 1), (11, 18, 1), (12, 22, 1), (12, 23, 1), (13, 23, 1), (14, 19, 1), (16, 22, 1), (16, 23, 1), (17, 19, 1), (18, 21, 1), (20, 21, 1)]"
271,24.0,"[(0, 1, 1), (0, 18, 1), (0, 21, 1), (1, 2, 1), (1, 22, 1), (2, 17, 1), (2, 20, 1), (3, 4, 1), (3, 17, 1), (3, 20, 1), (4, 8, 1), (4, 22, 1), (5, 7, 1), (5, 15, 1), (5, 16, 1), (6, 9, 1), (6, 15, 1), (6, 23, 1), (7, 14, 1), (7, 19, 1), (8, 18, 1), (8, 20, 1), (9, 10, 1), (9, 16, 1), (10, 14, 1), (10, 21, 1), (11, 12, 1), (11, 16, 1), (11, 19, 1), (12, 14, 1), (12, 23, 1), (13, 18, 1), (13, 21, 1), (13, 23, 1), (15, 17, 1), (19, 22, 1)]"
272,24.0,"[(0, 3, 1), (0, 6, 1), (0, 18, 1), (1, 6, 1), (1, 19, 1), (1, 21, 1), (2, 8, 1), (2, 14, 1), (2, 18, 1), (3, 7, 1), (3, 10, 1), (4, 17, 1), (4, 21, 1), (4, 22, 1), (5, 8, 1), (5, 11, 1), (5, 13, 1), (6, 23, 1), (7, 8, 1), (7, 16, 1), (9, 19, 1), (9, 20, 1), (9, 23, 1), (10, 12, 1), (10, 17, 1), (11, 13, 1), (11, 15, 1), (12, 16, 1), (12, 20, 1), (13, 17, 1), (14, 15, 1), (14, 20, 1), (15, 18, 1), (16, 22, 1), (19, 23, 1), (21, 22, 1)]"
273,24.0,"[(0, 9, 1), (0, 12, 1), (0, 22, 1), (1, 8, 1), (1, 13, 1), (1, 15, 1), (2, 4, 1), (2, 7, 1), (2, 23, 1), (3, 9, 1), (3, 19, 1), (3, 21, 1), (4, 18, 1), (4, 20, 1), (5, 6, 1), (5, 17, 1), (5, 20, 1), (6, 14, 1), (6, 17, 1), (7, 15, 1), (7, 16, 1), (8, 11, 1), (8, 20, 1), (9, 23, 1), (10, 14, 1), (10, 15, 1), (10, 21, 1), (11, 22, 1), (11, 23, 1), (12, 19, 1), (12, 22, 1), (13, 18, 1), (13, 19, 1), (14, 17, 1), (16, 18, 1), (16, 21, 1)]"
274,24.0,"[(0, 1, 1), (0, 5, 1), (0, 14, 1), (1, 7, 1), (1, 15, 1), (2, 4, 1), (2, 19, 1), (2, 20, 1), (3, 5, 1), (3, 7, 1), (3, 21, 1), (4, 11, 1), (4, 22, 1), (5, 14, 1), (6, 8, 1), (6, 11, 1), (6, 21, 1), (7, 12, 1), (8, 13, 1), (8, 14, 1), (9, 12, 1), (9, 18, 1), (9, 20, 1), (10, 12, 1), (10, 15, 1), (10, 23, 1), (11, 20, 1), (13, 17, 1), (13, 22, 1), (15, 17, 1), (16, 18, 1), (16, 19, 1), (16, 23, 1), (17, 22, 1), (18, 21, 1), (19, 23, 1)]"
275,24.0,"[(0, 3, 1), (0, 5, 1), (0, 23, 1), (1, 3, 1), (1, 6, 1), (1, 23, 1), (2, 9, 1), (2, 14, 1), (2, 18, 1), (3, 20, 1), (4, 11, 1), (4, 14, 1), (4, 21, 1), (5, 7, 1), (5, 19, 1), (6, 8, 1), (6, 12, 1), (7, 16, 1), (7, 22, 1), (8, 9, 1), (8, 23, 1), (9, 15, 1), (10, 11, 1), (10, 12, 1), (10, 14, 1), (11, 17, 1), (12, 13, 1), (13, 21, 1), (13, 22, 1), (15, 18, 1), (15, 20, 1), (16, 21, 1), (16, 22, 1), (17, 19, 1), (17, 20, 1), (18, 19, 1)]"
276,24.0,"[(0, 15, 1), (0, 19, 1), (0, 21, 1), (1, 6, 1), (1, 8, 1), (1, 20, 1), (2, 6, 1), (2, 16, 1), (2, 22, 1), (3, 4, 1), (3, 5, 1), (3, 23, 1), (4, 7, 1), (4, 15, 1), (5, 15, 1), (5, 18, 1), (6, 12, 1), (7, 10, 1), (7, 23, 1), (8, 9, 1), (8, 11, 1), (9, 14, 1), (9, 19, 1), (10, 17, 1), (10, 19, 1), (11, 16, 1), (11, 21, 1), (12, 20, 1), (12, 22, 1), (13, 14, 1), (13, 18, 1), (13, 20, 1), (14, 17, 1), (16, 21, 1), (17, 18, 1), (22, 23, 1)]"
277,24.0,"[(0, 4, 1), (0, 6, 1), (0, 10, 1), (1, 4, 1), (1, 8, 1), (1, 11, 1), (2, 3, 1), (2, 10, 1), (2, 17, 1), (3, 5, 1), (3, 16, 1), (4, 7, 1), (5, 11, 1), (5, 17, 1), (6, 8, 1), (6, 22, 1), (7, 8, 1), (7, 16, 1), (9, 18, 1), (9, 21, 1), (9, 22, 1), (10, 20, 1), (11, 21, 1), (12, 13, 1), (12, 16, 1), (12, 21, 1), (13, 20, 1), (13, 23, 1), (14, 15, 1), (14, 18, 1), (14, 19, 1), (15, 20, 1), (15, 23, 1), (17, 19, 1), (18, 19, 1), (22, 23, 1)]"
278,24.0,"[(0, 7, 1), (0, 10, 1), (0, 15, 1), (1, 7, 1), (1, 14, 1), (1, 16, 1), (2, 7, 1), (2, 13, 1), (2, 17, 1), (3, 18, 1), (3, 21, 1), (3, 22, 1), (4, 6, 1), (4, 20, 1), (4, 21, 1), (5, 8, 1), (5, 15, 1), (5, 20, 1), (6, 17, 1), (6, 22, 1), (8, 9, 1), (8, 17, 1), (9, 12, 1), (9, 14, 1), (10, 18, 1), (10, 23, 1), (11, 13, 1), (11, 15, 1), (11, 19, 1), (12, 16, 1), (12, 23, 1), (13, 19, 1), (14, 18, 1), (16, 21, 1), (19, 20, 1), (22, 23, 1)]"
279,24.0,"[(0, 2, 1), (0, 6, 1), (0, 12, 1), (1, 5, 1), (1, 17, 1), (1, 23, 1), (2, 11, 1), (2, 22, 1), (3, 5, 1), (3, 17, 1), (3, 22, 1), (4, 14, 1), (4, 16, 1), (4, 20, 1), (5, 12, 1), (6, 14, 1), (6, 18, 1), (7, 8, 1), (7, 11, 1), (7, 23, 1), (8, 13, 1), (8, 16, 1), (9, 10, 1), (9, 13, 1), (9, 15, 1), (10, 14, 1), (10, 20, 1), (11, 15, 1), (12, 16, 1), (13, 21, 1), (15, 18, 1), (17, 19, 1), (18, 20, 1), (19, 21, 1), (19, 23, 1), (21, 22, 1)]"
280,24.0,"[(0, 8, 1), (0, 13, 1), (0, 21, 1), (1, 4, 1), (1, 15, 1), (1, 20, 1), (2, 10, 1), (2, 14, 1), (2, 18, 1), (3, 5, 1), (3, 17, 1), (3, 19, 1), (4, 13, 1), (4, 20, 1), (5, 19, 1), (5, 22, 1), (6, 11, 1), (6, 14, 1), (6, 15, 1), (7, 9, 1), (7, 20, 1), (7, 21, 1), (8, 18, 1), (8, 22, 1), (9, 19, 1), (9, 23, 1), (10, 11, 1), (10, 12, 1), (11, 12, 1), (12, 23, 1), (13, 14, 1), (15, 16, 1), (16, 17, 1), (16, 18, 1), (17, 22, 1), (21, 23, 1)]"
281,24.0,"[(0, 3, 1), (0, 5, 1), (0, 9, 1), (1, 3, 1), (1, 6, 1), (1, 18, 1), (2, 14, 1), (2, 15, 1), (2, 18, 1), (3, 9, 1), (4, 12, 1), (4, 16, 1), (4, 19, 1), (5, 11, 1), (5, 17, 1), (6, 8, 1), (6, 13, 1), (7, 10, 1), (7, 12, 1), (7, 21, 1), (8, 14, 1), (8, 22, 1), (9, 13, 1), (10, 14, 1), (10, 23, 1), (11, 17, 1), (11, 20, 1), (12, 22, 1), (13, 15, 1), (15, 20, 1), (16, 19, 1), (16, 20, 1), (17, 21, 1), (18, 23, 1), (19, 22, 1), (21, 23, 1)]"
282,24.0,"[(0, 6, 1), (0, 13, 1), (0, 17, 1), (1, 7, 1), (1, 9, 1), (1, 18, 1), (2, 4, 1), (2, 20, 1), (2, 21, 1), (3, 6, 1), (3, 15, 1), (3, 18, 1), (4, 7, 1), (4, 15, 1), (5, 6, 1), (5, 10, 1), (5, 22, 1), (7, 11, 1), (8, 14, 1), (8, 17, 1), (8, 20, 1), (9, 12, 1), (9, 23, 1), (10, 15, 1), (10, 19, 1), (11, 12, 1), (11, 21, 1), (12, 14, 1), (13, 16, 1), (13, 22, 1), (14, 18, 1), (16, 19, 1), (16, 22, 1), (17, 23, 1), (19, 20, 1), (21, 23, 1)]"
283,24.0,"[(0, 1, 1), (0, 8, 1), (0, 11, 1), (1, 7, 1), (1, 10, 1), (2, 5, 1), (2, 15, 1), (2, 20, 1), (3, 9, 1), (3, 15, 1), (3, 17, 1), (4, 11, 1), (4, 14, 1), (4, 16, 1), (5, 7, 1), (5, 19, 1), (6, 14, 1), (6, 16, 1), (6, 21, 1), (7, 15, 1), (8, 10, 1), (8, 18, 1), (9, 11, 1), (9, 22, 1), (10, 21, 1), (12, 13, 1), (12, 19, 1), (12, 23, 1), (13, 22, 1), (13, 23, 1), (14, 19, 1), (16, 18, 1), (17, 20, 1), (17, 21, 1), (18, 20, 1), (22, 23, 1)]"
284,24.0,"[(0, 10, 1), (0, 11, 1), (0, 20, 1), (1, 7, 1), (1, 21, 1), (1, 22, 1), (2, 15, 1), (2, 22, 1), (2, 23, 1), (3, 8, 1), (3, 10, 1), (3, 12, 1), (4, 9, 1), (4, 15, 1), (4, 23, 1), (5, 6, 1), (5, 11, 1), (5, 14, 1), (6, 9, 1), (6, 18, 1), (7, 12, 1), (7, 18, 1), (8, 22, 1), (8, 23, 1), (9, 13, 1), (10, 17, 1), (11, 20, 1), (12, 16, 1), (13, 16, 1), (13, 19, 1), (14, 15, 1), (14, 18, 1), (16, 19, 1), (17, 20, 1), (17, 21, 1), (19, 21, 1)]"
285,24.0,"[(0, 5, 1), (0, 13, 1), (0, 17, 1), (1, 10, 1), (1, 11, 1), (1, 12, 1), (2, 8, 1), (2, 14, 1), (2, 20, 1), (3, 8, 1), (3, 13, 1), (3, 16, 1), (4, 5, 1), (4, 9, 1), (4, 14, 1), (5, 10, 1), (6, 11, 1), (6, 16, 1), (6, 23, 1), (7, 15, 1), (7, 17, 1), (7, 21, 1), (8, 9, 1), (9, 15, 1), (10, 18, 1), (11, 23, 1), (12, 18, 1), (12, 21, 1), (13, 22, 1), (14, 19, 1), (15, 19, 1), (16, 22, 1), (17, 21, 1), (18, 23, 1), (19, 20, 1), (20, 22, 1)]"
286,24.0,"[(0, 3, 1), (0, 11, 1), (0, 12, 1), (1, 4, 1), (1, 10, 1), (1, 14, 1), (2, 8, 1), (2, 13, 1), (2, 15, 1), (3, 12, 1), (3, 17, 1), (4, 13, 1), (4, 17, 1), (5, 7, 1), (5, 16, 1), (5, 21, 1), (6, 11, 1), (6, 15, 1), (6, 20, 1), (7, 12, 1), (7, 19, 1), (8, 13, 1), (8, 22, 1), (9, 17, 1), (9, 18, 1), (9, 21, 1), (10, 18, 1), (10, 19, 1), (11, 14, 1), (14, 16, 1), (15, 23, 1), (16, 23, 1), (18, 20, 1), (19, 22, 1), (20, 21, 1), (22, 23, 1)]"
287,24.0,"[(0, 6, 1), (0, 11, 1), (0, 16, 1), (1, 3, 1), (1, 11, 1), (1, 17, 1), (2, 5, 1), (2, 7, 1), (2, 20, 1), (3, 12, 1), (3, 21, 1), (4, 13, 1), (4, 15, 1), (4, 22, 1), (5, 15, 1), (5, 20, 1), (6, 8, 1), (6, 13, 1), (7, 10, 1), (7, 23, 1), (8, 20, 1), (8, 23, 1), (9, 13, 1), (9, 18, 1), (9, 19, 1), (10, 14, 1), (10, 21, 1), (11, 12, 1), (12, 22, 1), (14, 18, 1), (14, 23, 1), (15, 16, 1), (16, 21, 1), (17, 19, 1), (17, 22, 1), (18, 19, 1)]"
288,24.0,"[(0, 8, 1), (0, 14, 1), (0, 15, 1), (1, 11, 1), (1, 13, 1), (1, 19, 1), (2, 5, 1), (2, 14, 1), (2, 20, 1), (3, 4, 1), (3, 6, 1), (3, 19, 1), (4, 16, 1), (4, 23, 1), (5, 15, 1), (5, 16, 1), (6, 10, 1), (6, 21, 1), (7, 9, 1), (7, 11, 1), (7, 12, 1), (8, 14, 1), (8, 17, 1), (9, 15, 1), (9, 22, 1), (10, 17, 1), (10, 22, 1), (11, 13, 1), (12, 19, 1), (12, 22, 1), (13, 23, 1), (16, 20, 1), (17, 18, 1), (18, 21, 1), (18, 23, 1), (20, 21, 1)]"
289,24.0,"[(0, 4, 1), (0, 8, 1), (0, 21, 1), (1, 7, 1), (1, 15, 1), (1, 16, 1), (2, 8, 1), (2, 9, 1), (2, 14, 1), (3, 6, 1), (3, 9, 1), (3, 17, 1), (4, 11, 1), (4, 13, 1), (5, 7, 1), (5, 18, 1), (5, 22, 1), (6, 14, 1), (6, 20, 1), (7, 19, 1), (8, 19, 1), (9, 15, 1), (10, 12, 1), (10, 13, 1), (10, 23, 1), (11, 12, 1), (11, 23, 1), (12, 15, 1), (13, 16, 1), (14, 21, 1), (16, 20, 1), (17, 18, 1), (17, 19, 1), (18, 22, 1), (20, 21, 1), (22, 23, 1)]"
290,24.0,"[(0, 2, 1), (0, 13, 1), (0, 17, 1), (1, 12, 1), (1, 14, 1), (1, 22, 1), (2, 18, 1), (2, 21, 1), (3, 8, 1), (3, 21, 1), (3, 22, 1), (4, 6, 1), (4, 7, 1), (4, 23, 1), (5, 9, 1), (5, 12, 1), (5, 23, 1), (6, 15, 1), (6, 20, 1), (7, 14, 1), (7, 18, 1), (8, 20, 1), (8, 23, 1), (9, 10, 1), (9, 17, 1), (10, 15, 1), (10, 20, 1), (11, 13, 1), (11, 14, 1), (11, 16, 1), (12, 16, 1), (13, 17, 1), (15, 19, 1), (16, 19, 1), (18, 22, 1), (19, 21, 1)]"
291,24.0,"[(0, 10, 1), (0, 11, 1), (0, 16, 1), (1, 2, 1), (1, 4, 1), (1, 6, 1), (2, 4, 1), (2, 21, 1), (3, 10, 1), (3, 21, 1), (3, 22, 1), (4, 11, 1), (5, 8, 1), (5, 17, 1), (5, 19, 1), (6, 15, 1), (6, 19, 1), (7, 12, 1), (7, 20, 1), (7, 22, 1), (8, 17, 1), (8, 18, 1), (9, 12, 1), (9, 17, 1), (9, 21, 1), (10, 11, 1), (12, 20, 1), (13, 14, 1), (13, 18, 1), (13, 19, 1), (14, 20, 1), (14, 23, 1), (15, 16, 1), (15, 22, 1), (16, 23, 1), (18, 23, 1)]"
292,24.0,"[(0, 2, 1), (0, 15, 1), (0, 17, 1), (1, 10, 1), (1, 13, 1), (1, 14, 1), (2, 6, 1), (2, 12, 1), (3, 6, 1), (3, 16, 1), (3, 18, 1), (4, 10, 1), (4, 11, 1), (4, 19, 1), (5, 20, 1), (5, 21, 1), (5, 22, 1), (6, 16, 1), (7, 8, 1), (7, 12, 1), (7, 19, 1), (8, 15, 1), (8, 17, 1), (9, 14, 1), (9, 18, 1), (9, 21, 1), (10, 11, 1), (11, 23, 1), (12, 22, 1), (13, 18, 1), (13, 23, 1), (14, 21, 1), (15, 22, 1), (16, 17, 1), (19, 20, 1), (20, 23, 1)]"
293,24.0,"[(0, 2, 1), (0, 14, 1), (0, 21, 1), (1, 5, 1), (1, 7, 1), (1, 15, 1), (2, 8, 1), (2, 19, 1), (3, 7, 1), (3, 8, 1), (3, 23, 1), (4, 6, 1), (4, 9, 1), (4, 10, 1), (5, 6, 1), (5, 8, 1), (6, 15, 1), (7, 17, 1), (9, 10, 1), (9, 23, 1), (10, 13, 1), (11, 15, 1), (11, 18, 1), (11, 22, 1), (12, 16, 1), (12, 17, 1), (12, 22, 1), (13, 14, 1), (13, 20, 1), (14, 23, 1), (16, 18, 1), (16, 21, 1), (17, 19, 1), (18, 21, 1), (19, 20, 1), (20, 22, 1)]"
294,24.0,"[(0, 4, 1), (0, 12, 1), (0, 22, 1), (1, 8, 1), (1, 14, 1), (1, 16, 1), (2, 4, 1), (2, 5, 1), (2, 21, 1), (3, 5, 1), (3, 10, 1), (3, 23, 1), (4, 16, 1), (5, 18, 1), (6, 7, 1), (6, 15, 1), (6, 17, 1), (7, 13, 1), (7, 22, 1), (8, 19, 1), (8, 20, 1), (9, 12, 1), (9, 14, 1), (9, 21, 1), (10, 12, 1), (10, 20, 1), (11, 15, 1), (11, 16, 1), (11, 19, 1), (13, 21, 1), (13, 22, 1), (14, 17, 1), (15, 23, 1), (17, 23, 1), (18, 19, 1), (18, 20, 1)]"
295,24.0,"[(0, 9, 1), (0, 12, 1), (0, 22, 1), (1, 6, 1), (1, 7, 1), (1, 19, 1), (2, 6, 1), (2, 10, 1), (2, 13, 1), (3, 4, 1), (3, 11, 1), (3, 21, 1), (4, 9, 1), (4, 16, 1), (5, 7, 1), (5, 17, 1), (5, 20, 1), (6, 20, 1), (7, 22, 1), (8, 11, 1), (8, 12, 1), (8, 13, 1), (9, 17, 1), (10, 15, 1), (10, 18, 1), (11, 15, 1), (12, 14, 1), (13, 23, 1), (14, 18, 1), (14, 20, 1), (15, 18, 1), (16, 21, 1), (16, 23, 1), (17, 19, 1), (19, 23, 1), (21, 22, 1)]"
296,24.0,"[(0, 4, 1), (0, 6, 1), (0, 11, 1), (1, 6, 1), (1, 7, 1), (1, 19, 1), (2, 11, 1), (2, 12, 1), (2, 22, 1), (3, 5, 1), (3, 17, 1), (3, 20, 1), (4, 14, 1), (4, 20, 1), (5, 8, 1), (5, 19, 1), (6, 17, 1), (7, 13, 1), (7, 16, 1), (8, 21, 1), (8, 22, 1), (9, 14, 1), (9, 15, 1), (9, 18, 1), (10, 11, 1), (10, 15, 1), (10, 20, 1), (12, 15, 1), (12, 23, 1), (13, 18, 1), (13, 22, 1), (14, 16, 1), (16, 19, 1), (17, 23, 1), (18, 21, 1), (21, 23, 1)]"
297,24.0,"[(0, 11, 1), (0, 19, 1), (0, 20, 1), (1, 4, 1), (1, 8, 1), (1, 13, 1), (2, 3, 1), (2, 16, 1), (2, 23, 1), (3, 12, 1), (3, 14, 1), (4, 17, 1), (4, 18, 1), (5, 8, 1), (5, 11, 1), (5, 16, 1), (6, 7, 1), (6, 9, 1), (6, 17, 1), (7, 17, 1), (7, 23, 1), (8, 13, 1), (9, 10, 1), (9, 15, 1), (10, 14, 1), (10, 21, 1), (11, 15, 1), (12, 21, 1), (12, 22, 1), (13, 22, 1), (14, 23, 1), (15, 20, 1), (16, 18, 1), (18, 22, 1), (19, 20, 1), (19, 21, 1)]"
298,24.0,"[(0, 9, 1), (0, 10, 1), (0, 20, 1), (1, 13, 1), (1, 16, 1), (1, 19, 1), (2, 4, 1), (2, 18, 1), (2, 19, 1), (3, 4, 1), (3, 18, 1), (3, 23, 1), (4, 22, 1), (5, 7, 1), (5, 10, 1), (5, 15, 1), (6, 8, 1), (6, 21, 1), (6, 22, 1), (7, 12, 1), (7, 14, 1), (8, 13, 1), (8, 17, 1), (9, 22, 1), (9, 23, 1), (10, 20, 1), (11, 15, 1), (11, 17, 1), (11, 18, 1), (12, 14, 1), (12, 16, 1), (13, 19, 1), (14, 21, 1), (15, 17, 1), (16, 23, 1), (20, 21, 1)]"
299,24.0,"[(0, 11, 1), (0, 13, 1), (0, 22, 1), (1, 4, 1), (1, 12, 1), (1, 18, 1), (2, 3, 1), (2, 7, 1), (2, 10, 1), (3, 11, 1), (3, 16, 1), (4, 17, 1), (4, 20, 1), (5, 9, 1), (5, 13, 1), (5, 14, 1), (6, 12, 1), (6, 15, 1), (6, 20, 1), (7, 17, 1), (7, 20, 1), (8, 10, 1), (8, 13, 1), (8, 19, 1), (9, 22, 1), (9, 23, 1), (10, 18, 1), (11, 16, 1), (12, 17, 1), (14, 15, 1), (14, 21, 1), (15, 19, 1), (16, 23, 1), (18, 21, 1), (19, 23, 1), (21, 22, 1)]"
300,32.0,"[(0, 1, 1), (0, 21, 1), (0, 26, 1), (1, 10, 1), (1, 11, 1), (2, 8, 1), (2, 14, 1), (2, 17, 1), (3, 20, 1), (3, 30, 1), (3, 31, 1), (4, 15, 1), (4, 27, 1), (4, 31, 1), (5, 6, 1), (5, 19, 1), (5, 26, 1), (6, 8, 1), (6, 29, 1), (7, 11, 1), (7, 13, 1), (7, 21, 1), (8, 24, 1), (9, 13, 1), (9, 18, 1), (9, 27, 1), (10, 16, 1), (10, 25, 1), (11, 18, 1), (12, 20, 1), (12, 26, 1), (12, 31, 1), (13, 14, 1), (14, 27, 1), (15, 20, 1), (15, 28, 1), (16, 25, 1), (16, 28, 1), (17, 22, 1), (17, 29, 1), (18, 30, 1), (19, 23, 1), (19, 24, 1), (21, 23, 1), (22, 24, 1), (22, 29, 1), (23, 30, 1), (25, 28, 1)]"
301,32.0,"[(0, 5, 1), (0, 17, 1), (0, 20, 1), (1, 2, 1), (1, 13, 1), (1, 16, 1), (2, 7, 1), (2, 28, 1), (3, 24, 1), (3, 27, 1), (3, 30, 1), (4, 15, 1), (4, 28, 1), (4, 31, 1), (5, 23, 1), (5, 31, 1), (6, 7, 1), (6, 14, 1), (6, 19, 1), (7, 29, 1), (8, 10, 1), (8, 15, 1), (8, 22, 1), (9, 11, 1), (9, 19, 1), (9, 26, 1), (10, 19, 1), (10, 30, 1), (11, 14, 1), (11, 24, 1), (12, 14, 1), (12, 22, 1), (12, 28, 1), (13, 16, 1), (13, 26, 1), (15, 16, 1), (17, 18, 1), (17, 24, 1), (18, 22, 1), (18, 23, 1), (20, 25, 1), (20, 30, 1), (21, 23, 1), (21, 27, 1), (21, 29, 1), (25, 27, 1), (25, 29, 1), (26, 31, 1)]"
302,32.0,"[(0, 2, 1), (0, 5, 1), (0, 23, 1), (1, 8, 1), (1, 24, 1), (1, 30, 1), (2, 5, 1), (2, 29, 1), (3, 10, 1), (3, 13, 1), (3, 26, 1), (4, 9, 1), (4, 23, 1), (4, 28, 1), (5, 11, 1), (6, 7, 1), (6, 25, 1), (6, 26, 1), (7, 11, 1), (7, 15, 1), (8, 13, 1), (8, 25, 1), (9, 15, 1), (9, 31, 1), (10, 13, 1), (10, 30, 1), (11, 20, 1), (12, 19, 1), (12, 21, 1), (12, 26, 1), (14, 16, 1), (14, 17, 1), (14, 28, 1), (15, 29, 1), (16, 17, 1), (16, 27, 1), (17, 24, 1), (18, 24, 1), (18, 28, 1), (18, 31, 1), (19, 27, 1), (19, 29, 1), (20, 22, 1), (20, 27, 1), (21, 25, 1), (21, 31, 1), (22, 23, 1), (22, 30, 1)]"
303,32.0,"[(0, 12, 1), (0, 13, 1), (0, 14, 1), (1, 7, 1), (1, 15, 1), (1, 17, 1), (2, 7, 1), (2, 17, 1), (2, 31, 1), (3, 6, 1), (3, 11, 1), (3, 29, 1), (4, 9, 1), (4, 22, 1), (4, 23, 1), (5, 15, 1), (5, 16, 1), (5, 20, 1), (6, 10, 1), (6, 25, 1), (7, 25, 1), (8, 16, 1), (8, 19, 1), (8, 23, 1), (9, 17, 1), (9, 28, 1), (10, 18, 1), (10, 27, 1), (11, 27, 1), (11, 31, 1), (12, 20, 1), (12, 28, 1), (13, 21, 1), (13, 26, 1), (14, 21, 1), (14, 30, 1), (15, 30, 1), (16, 24, 1), (18, 19, 1), (18, 27, 1), (19, 26, 1), (20, 23, 1), (21, 29, 1), (22, 30, 1), (22, 31, 1), (24, 25, 1), (24, 28, 1), (26, 29, 1)]"
304,32.0,"[(0, 5, 1), (0, 16, 1), (0, 26, 1), (1, 18, 1), (1, 19, 1), (1, 29, 1), (2, 9, 1), (2, 10, 1), (2, 20, 1), (3, 5, 1), (3, 26, 1), (3, 28, 1), (4, 8, 1), (4, 11, 1), (4, 22, 1), (5, 7, 1), (6, 15, 1), (6, 19, 1), (6, 25, 1), (7, 10, 1), (7, 24, 1), (8, 18, 1), (8, 29, 1), (9, 13, 1), (9, 27, 1), (10, 27, 1), (11, 14, 1), (11, 21, 1), (12, 16, 1), (12, 21, 1), (12, 22, 1), (13, 14, 1), (13, 21, 1), (14, 15, 1), (15, 17, 1), (16, 27, 1), (17, 28, 1), (17, 31, 1), (18, 23, 1), (19, 24, 1), (20, 23, 1), (20, 31, 1), (22, 24, 1), (23, 30, 1), (25, 28, 1), (25, 30, 1), (26, 29, 1), (30, 31, 1)]"
305,32.0,"[(0, 1, 1), (0, 5, 1), (0, 24, 1), (1, 12, 1), (1, 14, 1), (2, 11, 1), (2, 19, 1), (2, 22, 1), (3, 24, 1), (3, 26, 1), (3, 27, 1), (4, 7, 1), (4, 16, 1), (4, 23, 1), (5, 14, 1), (5, 19, 1), (6, 12, 1), (6, 15, 1), (6, 18, 1), (7, 23, 1), (7, 30, 1), (8, 12, 1), (8, 13, 1), (8, 16, 1), (9, 19, 1), (9, 22, 1), (9, 26, 1), (10, 15, 1), (10, 24, 1), (10, 31, 1), (11, 27, 1), (11, 31, 1), (13, 15, 1), (13, 26, 1), (14, 29, 1), (16, 20, 1), (17, 20, 1), (17, 23, 1), (17, 27, 1), (18, 28, 1), (18, 30, 1), (20, 29, 1), (21, 25, 1), (21, 28, 1), (21, 29, 1), (22, 25, 1), (25, 28, 1), (30, 31, 1)]"
306,32.0,"[(0, 2, 1), (0, 22, 1), (0, 29, 1), (1, 4, 1), (1, 14, 1), (1, 23, 1), (2, 15, 1), (2, 26, 1), (3, 5, 1), (3, 14, 1), (3, 21, 1), (4, 23, 1), (4, 31, 1), (5, 8, 1), (5, 26, 1), (6, 13, 1), (6, 25, 1), (6, 26, 1), (7, 11, 1), (7, 18, 1), (7, 27, 1), (8, 10, 1), (8, 17, 1), (9, 13, 1), (9, 30, 1), (9, 31, 1), (10, 19, 1), (10, 31, 1), (11, 22, 1), (11, 28, 1), (12, 19, 1), (12, 23, 1), (12, 29, 1), (13, 17, 1), (14, 16, 1), (15, 18, 1), (15, 24, 1), (16, 24, 1), (16, 25, 1), (17, 30, 1), (18, 20, 1), (19, 24, 1), (20, 22, 1), (20, 29, 1), (21, 27, 1), (21, 28, 1), (25, 30, 1), (27, 28, 1)]"
307,32.0,"[(0, 5, 1), (0, 9, 1), (0, 17, 1), (1, 23, 1), (1, 28, 1), (1, 31, 1), (2, 11, 1), (2, 15, 1), (2, 27, 1), (3, 7, 1), (3, 19, 1), (3, 30, 1), (4, 13, 1), (4, 22, 1), (4, 30, 1), (5, 25, 1), (5, 29, 1), (6, 18, 1), (6, 19, 1), (6, 31, 1), (7, 24, 1), (7, 25, 1), (8, 12, 1), (8, 18, 1), (8, 26, 1), (9, 14, 1), (9, 21, 1), (10, 20, 1), (10, 23, 1), (10, 29, 1), (11, 21, 1), (11, 27, 1), (12, 19, 1), (12, 24, 1), (13, 15, 1), (13, 16, 1), (14, 20, 1), (14, 26, 1), (15, 17, 1), (16, 24, 1), (16, 25, 1), (17, 22, 1), (18, 28, 1), (20, 29, 1), (21, 26, 1), (22, 30, 1), (23, 27, 1), (28, 31, 1)]"
308,32.0,"[(0, 2, 1), (0, 7, 1), (0, 28, 1), (1, 15, 1), (1, 19, 1), (1, 25, 1), (2, 12, 1), (2, 25, 1), (3, 8, 1), (3, 16, 1), (3, 29, 1), (4, 6, 1), (4, 23, 1), (4, 26, 1), (5, 7, 1), (5, 21, 1), (5, 31, 1), (6, 14, 1), (6, 30, 1), (7, 15, 1), (8, 13, 1), (8, 17, 1), (9, 18, 1), (9, 20, 1), (9, 29, 1), (10, 14, 1), (10, 22, 1), (10, 30, 1), (11, 17, 1), (11, 21, 1), (11, 24, 1), (12, 23, 1), (12, 27, 1), (13, 24, 1), (13, 31, 1), (14, 20, 1), (15, 26, 1), (16, 17, 1), (16, 27, 1), (18, 21, 1), (18, 25, 1), (19, 23, 1), (19, 31, 1), (20, 24, 1), (22, 26, 1), (22, 27, 1), (28, 29, 1), (28, 30, 1)]"
309,32.0,"[(0, 4, 1), (0, 9, 1), (0, 16, 1), (1, 5, 1), (1, 17, 1), (1, 30, 1), (2, 3, 1), (2, 20, 1), (2, 30, 1), (3, 11, 1), (3, 23, 1), (4, 17, 1), (4, 23, 1), (5, 9, 1), (5, 24, 1), (6, 9, 1), (6, 10, 1), (6, 27, 1), (7, 21, 1), (7, 27, 1), (7, 29, 1), (8, 15, 1), (8, 27, 1), (8, 29, 1), (10, 12, 1), (10, 16, 1), (11, 21, 1), (11, 28, 1), (12, 22, 1), (12, 31, 1), (13, 14, 1), (13, 22, 1), (13, 26, 1), (14, 17, 1), (14, 25, 1), (15, 19, 1), (15, 24, 1), (16, 25, 1), (18, 20, 1), (18, 26, 1), (18, 31, 1), (19, 21, 1), (19, 26, 1), (20, 24, 1), (22, 28, 1), (23, 29, 1), (25, 28, 1), (30, 31, 1)]"
310,32.0,"[(0, 12, 1), (0, 22, 1), (0, 26, 1), (1, 15, 1), (1, 28, 1), (1, 31, 1), (2, 7, 1), (2, 11, 1), (2, 22, 1), (3, 4, 1), (3, 5, 1), (3, 12, 1), (4, 29, 1), (4, 31, 1), (5, 17, 1), (5, 25, 1), (6, 14, 1), (6, 23, 1), (6, 25, 1), (7, 9, 1), (7, 14, 1), (8, 10, 1), (8, 15, 1), (8, 19, 1), (9, 19, 1), (9, 28, 1), (10, 18, 1), (10, 20, 1), (11, 17, 1), (11, 24, 1), (12, 13, 1), (13, 19, 1), (13, 27, 1), (14, 27, 1), (15, 25, 1), (16, 17, 1), (16, 23, 1), (16, 30, 1), (18, 22, 1), (18, 24, 1), (20, 21, 1), (20, 24, 1), (21, 26, 1), (21, 29, 1), (23, 28, 1), (26, 30, 1), (27, 30, 1), (29, 31, 1)]"
311,32.0,"[(0, 4, 1), (0, 5, 1), (0, 28, 1), (1, 4, 1), (1, 10, 1), (1, 19, 1), (2, 12, 1), (2, 25, 1), (2, 29, 1), (3, 5, 1), (3, 13, 1), (3, 28, 1), (4, 30, 1), (5, 11, 1), (6, 9, 1), (6, 25, 1), (6, 26, 1), (7, 8, 1), (7, 29, 1), (7, 30, 1), (8, 12, 1), (8, 27, 1), (9, 15, 1), (9, 20, 1), (10, 22, 1), (10, 27, 1), (11, 13, 1), (11, 31, 1), (12, 14, 1), (13, 21, 1), (14, 17, 1), (14, 23, 1), (15, 16, 1), (15, 22, 1), (16, 17, 1), (16, 19, 1), (17, 21, 1), (18, 20, 1), (18, 22, 1), (18, 27, 1), (19, 29, 1), (20, 31, 1), (21, 24, 1), (23, 24, 1), (23, 25, 1), (24, 30, 1), (26, 28, 1), (26, 31, 1)]"
312,32.0,"[(0, 3, 1), (0, 18, 1), (0, 28, 1), (1, 6, 1), (1, 16, 1), (1, 19, 1), (2, 7, 1), (2, 12, 1), (2, 19, 1), (3, 11, 1), (3, 23, 1), (4, 10, 1), (4, 12, 1), (4, 17, 1), (5, 8, 1), (5, 14, 1), (5, 28, 1), (6, 20, 1), (6, 27, 1), (7, 30, 1), (7, 31, 1), (8, 21, 1), (8, 31, 1), (9, 25, 1), (9, 26, 1), (9, 29, 1), (10, 17, 1), (10, 25, 1), (11, 15, 1), (11, 20, 1), (12, 22, 1), (13, 16, 1), (13, 23, 1), (13, 30, 1), (14, 22, 1), (14, 24, 1), (15, 18, 1), (15, 19, 1), (16, 17, 1), (18, 26, 1), (20, 23, 1), (21, 22, 1), (21, 24, 1), (24, 26, 1), (25, 29, 1), (27, 29, 1), (27, 30, 1), (28, 31, 1)]"
313,32.0,"[(0, 4, 1), (0, 22, 1), (0, 25, 1), (1, 11, 1), (1, 16, 1), (1, 31, 1), (2, 9, 1), (2, 23, 1), (2, 25, 1), (3, 10, 1), (3, 20, 1), (3, 26, 1), (4, 12, 1), (4, 15, 1), (5, 10, 1), (5, 11, 1), (5, 31, 1), (6, 14, 1), (6, 22, 1), (6, 27, 1), (7, 24, 1), (7, 28, 1), (7, 29, 1), (8, 9, 1), (8, 17, 1), (8, 21, 1), (9, 14, 1), (10, 20, 1), (11, 27, 1), (12, 15, 1), (12, 24, 1), (13, 17, 1), (13, 18, 1), (13, 29, 1), (14, 23, 1), (15, 30, 1), (16, 26, 1), (16, 30, 1), (17, 31, 1), (18, 21, 1), (18, 23, 1), (19, 22, 1), (19, 25, 1), (19, 28, 1), (20, 21, 1), (24, 28, 1), (26, 30, 1), (27, 29, 1)]"
314,32.0,"[(0, 11, 1), (0, 13, 1), (0, 25, 1), (1, 2, 1), (1, 3, 1), (1, 27, 1), (2, 7, 1), (2, 16, 1), (3, 6, 1), (3, 20, 1), (4, 8, 1), (4, 25, 1), (4, 30, 1), (5, 25, 1), (5, 26, 1), (5, 29, 1), (6, 16, 1), (6, 18, 1), (7, 12, 1), (7, 20, 1), (8, 18, 1), (8, 29, 1), (9, 19, 1), (9, 22, 1), (9, 31, 1), (10, 20, 1), (10, 21, 1), (10, 23, 1), (11, 27, 1), (11, 28, 1), (12, 15, 1), (12, 17, 1), (13, 14, 1), (13, 24, 1), (14, 21, 1), (14, 26, 1), (15, 19, 1), (15, 23, 1), (16, 29, 1), (17, 18, 1), (17, 28, 1), (19, 30, 1), (21, 23, 1), (22, 26, 1), (22, 31, 1), (24, 27, 1), (24, 31, 1), (28, 30, 1)]"
315,32.0,"[(0, 4, 1), (0, 7, 1), (0, 9, 1), (1, 13, 1), (1, 21, 1), (1, 30, 1), (2, 9, 1), (2, 11, 1), (2, 17, 1), (3, 6, 1), (3, 16, 1), (3, 29, 1), (4, 5, 1), (4, 18, 1), (5, 15, 1), (5, 22, 1), (6, 8, 1), (6, 22, 1), (7, 20, 1), (7, 28, 1), (8, 25, 1), (8, 27, 1), (9, 14, 1), (10, 12, 1), (10, 27, 1), (10, 28, 1), (11, 12, 1), (11, 24, 1), (12, 14, 1), (13, 19, 1), (13, 26, 1), (14, 26, 1), (15, 17, 1), (15, 24, 1), (16, 26, 1), (16, 28, 1), (17, 24, 1), (18, 20, 1), (18, 23, 1), (19, 21, 1), (19, 31, 1), (20, 30, 1), (21, 27, 1), (22, 23, 1), (23, 25, 1), (25, 29, 1), (29, 31, 1), (30, 31, 1)]"
316,32.0,"[(0, 1, 1), (0, 8, 1), (0, 12, 1), (1, 21, 1), (1, 28, 1), (2, 4, 1), (2, 8, 1), (2, 28, 1), (3, 13, 1), (3, 16, 1), (3, 20, 1), (4, 23, 1), (4, 24, 1), (5, 19, 1), (5, 26, 1), (5, 31, 1), (6, 17, 1), (6, 18, 1), (6, 20, 1), (7, 15, 1), (7, 27, 1), (7, 30, 1), (8, 13, 1), (9, 10, 1), (9, 22, 1), (9, 31, 1), (10, 24, 1), (10, 27, 1), (11, 12, 1), (11, 14, 1), (11, 30, 1), (12, 23, 1), (13, 25, 1), (14, 20, 1), (14, 26, 1), (15, 17, 1), (15, 19, 1), (16, 25, 1), (16, 29, 1), (17, 29, 1), (18, 21, 1), (18, 30, 1), (19, 21, 1), (22, 26, 1), (22, 27, 1), (23, 28, 1), (24, 25, 1), (29, 31, 1)]"
317,32.0,"[(0, 2, 1), (0, 12, 1), (0, 13, 1), (1, 3, 1), (1, 5, 1), (1, 8, 1), (2, 10, 1), (2, 30, 1), (3, 24, 1), (3, 28, 1), (4, 8, 1), (4, 15, 1), (4, 31, 1), (5, 11, 1), (5, 14, 1), (6, 16, 1), (6, 17, 1), (6, 24, 1), (7, 12, 1), (7, 25, 1), (7, 27, 1), (8, 16, 1), (9, 15, 1), (9, 19, 1), (9, 23, 1), (10, 29, 1), (10, 31, 1), (11, 30, 1), (11, 31, 1), (12, 22, 1), (13, 23, 1), (13, 26, 1), (14, 20, 1), (14, 25, 1), (15, 18, 1), (16, 19, 1), (17, 18, 1), (17, 26, 1), (18, 21, 1), (19, 23, 1), (20, 22, 1), (20, 24, 1), (21, 27, 1), (21, 28, 1), (22, 30, 1), (25, 29, 1), (26, 29, 1), (27, 28, 1)]"
318,32.0,"[(0, 10, 1), (0, 17, 1), (0, 22, 1), (1, 3, 1), (1, 5, 1), (1, 7, 1), (2, 6, 1), (2, 19, 1), (2, 20, 1), (3, 9, 1), (3, 15, 1), (4, 11, 1), (4, 15, 1), (4, 17, 1), (5, 7, 1), (5, 17, 1), (6, 13, 1), (6, 25, 1), (7, 26, 1), (8, 11, 1), (8, 18, 1), (8, 21, 1), (9, 18, 1), (9, 20, 1), (10, 16, 1), (10, 21, 1), (11, 27, 1), (12, 23, 1), (12, 25, 1), (12, 28, 1), (13, 15, 1), (13, 26, 1), (14, 21, 1), (14, 22, 1), (14, 29, 1), (16, 24, 1), (16, 31, 1), (18, 20, 1), (19, 24, 1), (19, 27, 1), (22, 30, 1), (23, 30, 1), (23, 31, 1), (24, 28, 1), (25, 27, 1), (26, 28, 1), (29, 30, 1), (29, 31, 1)]"
319,32.0,"[(0, 6, 1), (0, 20, 1), (0, 25, 1), (1, 13, 1), (1, 19, 1), (1, 28, 1), (2, 12, 1), (2, 17, 1), (2, 29, 1), (3, 4, 1), (3, 16, 1), (3, 24, 1), (4, 17, 1), (4, 23, 1), (5, 10, 1), (5, 21, 1), (5, 26, 1), (6, 25, 1), (6, 28, 1), (7, 11, 1), (7, 19, 1), (7, 24, 1), (8, 13, 1), (8, 23, 1), (8, 28, 1), (9, 21, 1), (9, 22, 1), (9, 31, 1), (10, 18, 1), (10, 22, 1), (11, 14, 1), (11, 21, 1), (12, 27, 1), (12, 31, 1), (13, 17, 1), (14, 26, 1), (14, 30, 1), (15, 16, 1), (15, 20, 1), (15, 29, 1), (16, 30, 1), (18, 26, 1), (18, 27, 1), (19, 25, 1), (20, 22, 1), (23, 30, 1), (24, 29, 1), (27, 31, 1)]"
320,32.0,"[(0, 14, 1), (0, 17, 1), (0, 27, 1), (1, 6, 1), (1, 14, 1), (1, 20, 1), (2, 12, 1), (2, 18, 1), (2, 20, 1), (3, 15, 1), (3, 16, 1), (3, 19, 1), (4, 13, 1), (4, 18, 1), (4, 27, 1), (5, 19, 1), (5, 25, 1), (5, 28, 1), (6, 11, 1), (6, 21, 1), (7, 24, 1), (7, 26, 1), (7, 30, 1), (8, 24, 1), (8, 26, 1), (8, 28, 1), (9, 19, 1), (9, 20, 1), (9, 31, 1), (10, 16, 1), (10, 23, 1), (10, 26, 1), (11, 15, 1), (11, 24, 1), (12, 17, 1), (12, 28, 1), (13, 18, 1), (13, 23, 1), (14, 22, 1), (15, 17, 1), (16, 22, 1), (21, 25, 1), (21, 29, 1), (22, 30, 1), (23, 29, 1), (25, 30, 1), (27, 31, 1), (29, 31, 1)]"
321,32.0,"[(0, 8, 1), (0, 18, 1), (0, 25, 1), (1, 11, 1), (1, 23, 1), (1, 25, 1), (2, 10, 1), (2, 13, 1), (2, 21, 1), (3, 11, 1), (3, 13, 1), (3, 16, 1), (4, 6, 1), (4, 20, 1), (4, 26, 1), (5, 9, 1), (5, 22, 1), (5, 29, 1), (6, 7, 1), (6, 15, 1), (7, 13, 1), (7, 14, 1), (8, 9, 1), (8, 31, 1), (9, 24, 1), (10, 23, 1), (10, 28, 1), (11, 22, 1), (12, 17, 1), (12, 29, 1), (12, 30, 1), (14, 21, 1), (14, 31, 1), (15, 27, 1), (15, 30, 1), (16, 17, 1), (16, 22, 1), (17, 23, 1), (18, 19, 1), (18, 28, 1), (19, 24, 1), (19, 26, 1), (20, 28, 1), (20, 29, 1), (21, 24, 1), (25, 26, 1), (27, 30, 1), (27, 31, 1)]"
322,32.0,"[(0, 1, 1), (0, 14, 1), (0, 29, 1), (1, 10, 1), (1, 19, 1), (2, 7, 1), (2, 17, 1), (2, 20, 1), (3, 4, 1), (3, 15, 1), (3, 31, 1), (4, 6, 1), (4, 17, 1), (5, 10, 1), (5, 18, 1), (5, 28, 1), (6, 21, 1), (6, 28, 1), (7, 8, 1), (7, 29, 1), (8, 10, 1), (8, 11, 1), (9, 15, 1), (9, 19, 1), (9, 29, 1), (11, 21, 1), (11, 26, 1), (12, 16, 1), (12, 22, 1), (12, 30, 1), (13, 23, 1), (13, 25, 1), (13, 26, 1), (14, 23, 1), (14, 31, 1), (15, 20, 1), (16, 25, 1), (16, 30, 1), (17, 31, 1), (18, 19, 1), (18, 28, 1), (20, 24, 1), (21, 22, 1), (22, 27, 1), (23, 24, 1), (24, 30, 1), (25, 27, 1), (26, 27, 1)]"
323,32.0,"[(0, 7, 1), (0, 8, 1), (0, 27, 1), (1, 16, 1), (1, 19, 1), (1, 30, 1), (2, 11, 1), (2, 17, 1), (2, 30, 1), (3, 4, 1), (3, 5, 1), (3, 11, 1), (4, 18, 1), (4, 23, 1), (5, 13, 1), (5, 15, 1), (6, 9, 1), (6, 28, 1), (6, 31, 1), (7, 10, 1), (7, 31, 1), (8, 21, 1), (8, 29, 1), (9, 10, 1), (9, 17, 1), (10, 20, 1), (11, 22, 1), (12, 18, 1), (12, 19, 1), (12, 28, 1), (13, 20, 1), (13, 26, 1), (14, 15, 1), (14, 20, 1), (14, 22, 1), (15, 21, 1), (16, 26, 1), (16, 29, 1), (17, 31, 1), (18, 27, 1), (19, 23, 1), (21, 30, 1), (22, 24, 1), (23, 29, 1), (24, 25, 1), (24, 28, 1), (25, 26, 1), (25, 27, 1)]"
324,32.0,"[(0, 3, 1), (0, 18, 1), (0, 22, 1), (1, 2, 1), (1, 19, 1), (1, 26, 1), (2, 22, 1), (2, 26, 1), (3, 10, 1), (3, 31, 1), (4, 6, 1), (4, 10, 1), (4, 15, 1), (5, 7, 1), (5, 16, 1), (5, 27, 1), (6, 17, 1), (6, 23, 1), (7, 25, 1), (7, 27, 1), (8, 10, 1), (8, 24, 1), (8, 29, 1), (9, 11, 1), (9, 21, 1), (9, 25, 1), (11, 14, 1), (11, 23, 1), (12, 13, 1), (12, 26, 1), (12, 30, 1), (13, 20, 1), (13, 31, 1), (14, 16, 1), (14, 17, 1), (15, 17, 1), (15, 20, 1), (16, 25, 1), (18, 24, 1), (18, 28, 1), (19, 21, 1), (19, 31, 1), (20, 29, 1), (21, 30, 1), (22, 28, 1), (23, 27, 1), (24, 28, 1), (29, 30, 1)]"
325,32.0,"[(0, 9, 1), (0, 16, 1), (0, 22, 1), (1, 5, 1), (1, 27, 1), (1, 28, 1), (2, 6, 1), (2, 7, 1), (2, 21, 1), (3, 14, 1), (3, 23, 1), (3, 31, 1), (4, 8, 1), (4, 19, 1), (4, 21, 1), (5, 8, 1), (5, 22, 1), (6, 11, 1), (6, 22, 1), (7, 17, 1), (7, 20, 1), (8, 26, 1), (9, 25, 1), (9, 30, 1), (10, 15, 1), (10, 19, 1), (10, 20, 1), (11, 13, 1), (11, 18, 1), (12, 13, 1), (12, 14, 1), (12, 21, 1), (13, 31, 1), (14, 23, 1), (15, 28, 1), (15, 29, 1), (16, 24, 1), (16, 25, 1), (17, 20, 1), (17, 26, 1), (18, 23, 1), (18, 25, 1), (19, 24, 1), (24, 27, 1), (26, 28, 1), (27, 30, 1), (29, 30, 1), (29, 31, 1)]"
326,32.0,"[(0, 22, 1), (0, 27, 1), (0, 28, 1), (1, 9, 1), (1, 11, 1), (1, 15, 1), (2, 25, 1), (2, 27, 1), (2, 29, 1), (3, 5, 1), (3, 7, 1), (3, 9, 1), (4, 7, 1), (4, 24, 1), (4, 26, 1), (5, 26, 1), (5, 30, 1), (6, 10, 1), (6, 11, 1), (6, 29, 1), (7, 14, 1), (8, 9, 1), (8, 13, 1), (8, 22, 1), (10, 13, 1), (10, 28, 1), (11, 27, 1), (12, 17, 1), (12, 19, 1), (12, 21, 1), (13, 23, 1), (14, 17, 1), (14, 18, 1), (15, 21, 1), (15, 26, 1), (16, 19, 1), (16, 20, 1), (16, 31, 1), (17, 24, 1), (18, 19, 1), (18, 22, 1), (20, 23, 1), (20, 25, 1), (21, 24, 1), (23, 30, 1), (25, 29, 1), (28, 31, 1), (30, 31, 1)]"
327,32.0,"[(0, 9, 1), (0, 10, 1), (0, 30, 1), (1, 6, 1), (1, 16, 1), (1, 28, 1), (2, 15, 1), (2, 19, 1), (2, 22, 1), (3, 4, 1), (3, 14, 1), (3, 15, 1), (4, 11, 1), (4, 27, 1), (5, 6, 1), (5, 18, 1), (5, 23, 1), (6, 7, 1), (7, 14, 1), (7, 31, 1), (8, 14, 1), (8, 18, 1), (8, 20, 1), (9, 15, 1), (9, 29, 1), (10, 28, 1), (10, 30, 1), (11, 23, 1), (11, 24, 1), (12, 22, 1), (12, 25, 1), (12, 26, 1), (13, 17, 1), (13, 26, 1), (13, 30, 1), (16, 17, 1), (16, 24, 1), (17, 22, 1), (18, 20, 1), (19, 20, 1), (19, 29, 1), (21, 25, 1), (21, 26, 1), (21, 27, 1), (23, 27, 1), (24, 31, 1), (25, 28, 1), (29, 31, 1)]"
328,32.0,"[(0, 7, 1), (0, 8, 1), (0, 20, 1), (1, 14, 1), (1, 15, 1), (1, 19, 1), (2, 8, 1), (2, 25, 1), (2, 26, 1), (3, 7, 1), (3, 13, 1), (3, 30, 1), (4, 6, 1), (4, 16, 1), (4, 23, 1), (5, 15, 1), (5, 20, 1), (5, 24, 1), (6, 27, 1), (6, 31, 1), (7, 26, 1), (8, 22, 1), (9, 17, 1), (9, 18, 1), (9, 26, 1), (10, 20, 1), (10, 28, 1), (10, 29, 1), (11, 21, 1), (11, 23, 1), (11, 29, 1), (12, 14, 1), (12, 18, 1), (12, 29, 1), (13, 24, 1), (13, 28, 1), (14, 25, 1), (15, 16, 1), (16, 21, 1), (17, 30, 1), (17, 31, 1), (18, 19, 1), (19, 22, 1), (21, 30, 1), (22, 28, 1), (23, 31, 1), (24, 27, 1), (25, 27, 1)]"
329,32.0,"[(0, 6, 1), (0, 14, 1), (0, 27, 1), (1, 3, 1), (1, 10, 1), (1, 17, 1), (2, 5, 1), (2, 13, 1), (2, 17, 1), (3, 19, 1), (3, 22, 1), (4, 8, 1), (4, 11, 1), (4, 20, 1), (5, 15, 1), (5, 27, 1), (6, 8, 1), (6, 11, 1), (7, 23, 1), (7, 26, 1), (7, 30, 1), (8, 20, 1), (9, 13, 1), (9, 19, 1), (9, 21, 1), (10, 25, 1), (10, 28, 1), (11, 12, 1), (12, 22, 1), (12, 31, 1), (13, 17, 1), (14, 24, 1), (14, 28, 1), (15, 30, 1), (15, 31, 1), (16, 21, 1), (16, 23, 1), (16, 25, 1), (18, 22, 1), (18, 26, 1), (18, 29, 1), (19, 28, 1), (20, 29, 1), (21, 31, 1), (23, 26, 1), (24, 25, 1), (24, 30, 1), (27, 29, 1)]"
330,32.0,"[(0, 13, 1), (0, 22, 1), (0, 23, 1), (1, 7, 1), (1, 28, 1), (1, 29, 1), (2, 14, 1), (2, 18, 1), (2, 24, 1), (3, 17, 1), (3, 19, 1), (3, 22, 1), (4, 13, 1), (4, 18, 1), (4, 30, 1), (5, 12, 1), (5, 15, 1), (5, 21, 1), (6, 8, 1), (6, 25, 1), (6, 28, 1), (7, 16, 1), (7, 17, 1), (8, 26, 1), (8, 31, 1), (9, 12, 1), (9, 16, 1), (9, 20, 1), (10, 28, 1), (10, 29, 1), (10, 30, 1), (11, 15, 1), (11, 22, 1), (11, 24, 1), (12, 29, 1), (13, 19, 1), (14, 21, 1), (14, 30, 1), (15, 26, 1), (16, 26, 1), (17, 24, 1), (18, 20, 1), (19, 23, 1), (20, 27, 1), (21, 31, 1), (23, 25, 1), (25, 27, 1), (27, 31, 1)]"
331,32.0,"[(0, 7, 1), (0, 14, 1), (0, 16, 1), (1, 11, 1), (1, 22, 1), (1, 26, 1), (2, 15, 1), (2, 26, 1), (2, 29, 1), (3, 6, 1), (3, 20, 1), (3, 28, 1), (4, 6, 1), (4, 19, 1), (4, 23, 1), (5, 7, 1), (5, 9, 1), (5, 27, 1), (6, 9, 1), (7, 24, 1), (8, 17, 1), (8, 27, 1), (8, 31, 1), (9, 28, 1), (10, 25, 1), (10, 28, 1), (10, 30, 1), (11, 17, 1), (11, 22, 1), (12, 13, 1), (12, 21, 1), (12, 31, 1), (13, 14, 1), (13, 20, 1), (14, 27, 1), (15, 17, 1), (15, 24, 1), (16, 23, 1), (16, 30, 1), (18, 20, 1), (18, 21, 1), (18, 29, 1), (19, 22, 1), (19, 25, 1), (21, 24, 1), (23, 25, 1), (26, 29, 1), (30, 31, 1)]"
332,32.0,"[(0, 1, 1), (0, 15, 1), (0, 27, 1), (1, 2, 1), (1, 27, 1), (2, 21, 1), (2, 29, 1), (3, 12, 1), (3, 19, 1), (3, 22, 1), (4, 5, 1), (4, 7, 1), (4, 21, 1), (5, 15, 1), (5, 22, 1), (6, 12, 1), (6, 13, 1), (6, 16, 1), (7, 25, 1), (7, 31, 1), (8, 19, 1), (8, 20, 1), (8, 22, 1), (9, 15, 1), (9, 17, 1), (9, 25, 1), (10, 12, 1), (10, 14, 1), (10, 23, 1), (11, 24, 1), (11, 28, 1), (11, 29, 1), (13, 20, 1), (13, 24, 1), (14, 16, 1), (14, 30, 1), (16, 20, 1), (17, 18, 1), (17, 21, 1), (18, 25, 1), (18, 31, 1), (19, 29, 1), (23, 24, 1), (23, 26, 1), (26, 27, 1), (26, 30, 1), (28, 30, 1), (28, 31, 1)]"
333,32.0,"[(0, 9, 1), (0, 16, 1), (0, 24, 1), (1, 16, 1), (1, 25, 1), (1, 27, 1), (2, 12, 1), (2, 14, 1), (2, 20, 1), (3, 10, 1), (3, 17, 1), (3, 27, 1), (4, 6, 1), (4, 15, 1), (4, 31, 1), (5, 19, 1), (5, 25, 1), (5, 26, 1), (6, 20, 1), (6, 21, 1), (7, 12, 1), (7, 26, 1), (7, 29, 1), (8, 10, 1), (8, 28, 1), (8, 29, 1), (9, 24, 1), (9, 29, 1), (10, 15, 1), (11, 13, 1), (11, 17, 1), (11, 23, 1), (12, 21, 1), (13, 22, 1), (13, 26, 1), (14, 23, 1), (14, 28, 1), (15, 20, 1), (16, 19, 1), (17, 30, 1), (18, 19, 1), (18, 21, 1), (18, 22, 1), (22, 30, 1), (23, 24, 1), (25, 27, 1), (28, 31, 1), (30, 31, 1)]"
334,32.0,"[(0, 2, 1), (0, 13, 1), (0, 19, 1), (1, 2, 1), (1, 9, 1), (1, 10, 1), (2, 11, 1), (3, 14, 1), (3, 16, 1), (3, 28, 1), (4, 9, 1), (4, 14, 1), (4, 29, 1), (5, 24, 1), (5, 26, 1), (5, 29, 1), (6, 17, 1), (6, 20, 1), (6, 22, 1), (7, 12, 1), (7, 20, 1), (7, 27, 1), (8, 11, 1), (8, 22, 1), (8, 25, 1), (9, 29, 1), (10, 15, 1), (10, 17, 1), (11, 15, 1), (12, 16, 1), (12, 28, 1), (13, 19, 1), (13, 23, 1), (14, 30, 1), (15, 30, 1), (16, 22, 1), (17, 28, 1), (18, 23, 1), (18, 24, 1), (18, 25, 1), (19, 27, 1), (20, 31, 1), (21, 23, 1), (21, 25, 1), (21, 26, 1), (24, 27, 1), (26, 31, 1), (30, 31, 1)]"
335,32.0,"[(0, 2, 1), (0, 19, 1), (0, 25, 1), (1, 15, 1), (1, 25, 1), (1, 30, 1), (2, 10, 1), (2, 26, 1), (3, 8, 1), (3, 11, 1), (3, 13, 1), (4, 10, 1), (4, 12, 1), (4, 13, 1), (5, 11, 1), (5, 14, 1), (5, 18, 1), (6, 7, 1), (6, 17, 1), (6, 30, 1), (7, 19, 1), (7, 22, 1), (8, 16, 1), (8, 23, 1), (9, 14, 1), (9, 21, 1), (9, 29, 1), (10, 19, 1), (11, 24, 1), (12, 24, 1), (12, 31, 1), (13, 27, 1), (14, 17, 1), (15, 18, 1), (15, 22, 1), (16, 22, 1), (16, 29, 1), (17, 26, 1), (18, 31, 1), (20, 23, 1), (20, 27, 1), (20, 31, 1), (21, 23, 1), (21, 27, 1), (24, 25, 1), (26, 28, 1), (28, 29, 1), (28, 30, 1)]"
336,32.0,"[(0, 7, 1), (0, 10, 1), (0, 13, 1), (1, 8, 1), (1, 18, 1), (1, 25, 1), (2, 11, 1), (2, 12, 1), (2, 31, 1), (3, 19, 1), (3, 26, 1), (3, 30, 1), (4, 7, 1), (4, 16, 1), (4, 31, 1), (5, 8, 1), (5, 20, 1), (5, 30, 1), (6, 15, 1), (6, 22, 1), (6, 23, 1), (7, 29, 1), (8, 21, 1), (9, 21, 1), (9, 25, 1), (9, 30, 1), (10, 23, 1), (10, 24, 1), (11, 14, 1), (11, 23, 1), (12, 18, 1), (12, 29, 1), (13, 17, 1), (13, 27, 1), (14, 15, 1), (14, 22, 1), (15, 25, 1), (16, 19, 1), (16, 26, 1), (17, 18, 1), (17, 26, 1), (19, 24, 1), (20, 27, 1), (20, 28, 1), (21, 24, 1), (22, 29, 1), (27, 28, 1), (28, 31, 1)]"
337,32.0,"[(0, 5, 1), (0, 6, 1), (0, 10, 1), (1, 20, 1), (1, 26, 1), (1, 29, 1), (2, 9, 1), (2, 10, 1), (2, 15, 1), (3, 16, 1), (3, 17, 1), (3, 28, 1), (4, 8, 1), (4, 21, 1), (4, 25, 1), (5, 26, 1), (5, 27, 1), (6, 15, 1), (6, 17, 1), (7, 18, 1), (7, 24, 1), (7, 25, 1), (8, 21, 1), (8, 22, 1), (9, 20, 1), (9, 30, 1), (10, 25, 1), (11, 13, 1), (11, 20, 1), (11, 30, 1), (12, 13, 1), (12, 27, 1), (12, 29, 1), (13, 14, 1), (14, 17, 1), (14, 22, 1), (15, 16, 1), (16, 23, 1), (18, 21, 1), (18, 23, 1), (19, 26, 1), (19, 30, 1), (19, 31, 1), (22, 28, 1), (23, 31, 1), (24, 27, 1), (24, 29, 1), (28, 31, 1)]"
338,32.0,"[(0, 6, 1), (0, 28, 1), (0, 30, 1), (1, 11, 1), (1, 19, 1), (1, 24, 1), (2, 21, 1), (2, 23, 1), (2, 25, 1), (3, 18, 1), (3, 20, 1), (3, 22, 1), (4, 5, 1), (4, 10, 1), (4, 14, 1), (5, 17, 1), (5, 24, 1), (6, 17, 1), (6, 29, 1), (7, 8, 1), (7, 12, 1), (7, 27, 1), (8, 12, 1), (8, 15, 1), (9, 11, 1), (9, 16, 1), (9, 30, 1), (10, 11, 1), (10, 12, 1), (13, 17, 1), (13, 19, 1), (13, 26, 1), (14, 27, 1), (14, 31, 1), (15, 20, 1), (15, 31, 1), (16, 21, 1), (16, 30, 1), (18, 20, 1), (18, 24, 1), (19, 25, 1), (21, 25, 1), (22, 28, 1), (22, 29, 1), (23, 26, 1), (23, 31, 1), (26, 28, 1), (27, 29, 1)]"
339,32.0,"[(0, 3, 1), (0, 4, 1), (0, 14, 1), (1, 2, 1), (1, 7, 1), (1, 21, 1), (2, 6, 1), (2, 12, 1), (3, 13, 1), (3, 19, 1), (4, 10, 1), (4, 24, 1), (5, 9, 1), (5, 11, 1), (5, 20, 1), (6, 7, 1), (6, 28, 1), (7, 26, 1), (8, 16, 1), (8, 17, 1), (8, 28, 1), (9, 12, 1), (9, 25, 1), (10, 24, 1), (10, 26, 1), (11, 15, 1), (11, 29, 1), (12, 27, 1), (13, 16, 1), (13, 22, 1), (14, 19, 1), (14, 31, 1), (15, 20, 1), (15, 26, 1), (16, 30, 1), (17, 23, 1), (17, 27, 1), (18, 20, 1), (18, 22, 1), (18, 27, 1), (19, 29, 1), (21, 23, 1), (21, 30, 1), (22, 31, 1), (23, 28, 1), (24, 30, 1), (25, 29, 1), (25, 31, 1)]"
340,32.0,"[(0, 7, 1), (0, 17, 1), (0, 21, 1), (1, 2, 1), (1, 4, 1), (1, 17, 1), (2, 10, 1), (2, 13, 1), (3, 8, 1), (3, 12, 1), (3, 18, 1), (4, 16, 1), (4, 27, 1), (5, 7, 1), (5, 9, 1), (5, 27, 1), (6, 14, 1), (6, 15, 1), (6, 19, 1), (7, 15, 1), (8, 18, 1), (8, 29, 1), (9, 23, 1), (9, 24, 1), (10, 28, 1), (10, 30, 1), (11, 15, 1), (11, 19, 1), (11, 30, 1), (12, 18, 1), (12, 20, 1), (13, 28, 1), (13, 31, 1), (14, 17, 1), (14, 28, 1), (16, 21, 1), (16, 25, 1), (19, 26, 1), (20, 22, 1), (20, 23, 1), (21, 25, 1), (22, 24, 1), (22, 29, 1), (23, 26, 1), (24, 29, 1), (25, 31, 1), (26, 30, 1), (27, 31, 1)]"
341,32.0,"[(0, 3, 1), (0, 13, 1), (0, 21, 1), (1, 2, 1), (1, 27, 1), (1, 30, 1), (2, 4, 1), (2, 5, 1), (3, 20, 1), (3, 21, 1), (4, 6, 1), (4, 16, 1), (5, 14, 1), (5, 22, 1), (6, 15, 1), (6, 18, 1), (7, 23, 1), (7, 27, 1), (7, 29, 1), (8, 18, 1), (8, 22, 1), (8, 26, 1), (9, 17, 1), (9, 30, 1), (9, 31, 1), (10, 12, 1), (10, 16, 1), (10, 29, 1), (11, 12, 1), (11, 19, 1), (11, 23, 1), (12, 16, 1), (13, 24, 1), (13, 26, 1), (14, 19, 1), (14, 26, 1), (15, 23, 1), (15, 24, 1), (17, 18, 1), (17, 24, 1), (19, 28, 1), (20, 27, 1), (20, 31, 1), (21, 25, 1), (22, 28, 1), (25, 28, 1), (25, 29, 1), (30, 31, 1)]"
342,32.0,"[(0, 2, 1), (0, 15, 1), (0, 26, 1), (1, 13, 1), (1, 20, 1), (1, 31, 1), (2, 10, 1), (2, 29, 1), (3, 19, 1), (3, 20, 1), (3, 22, 1), (4, 5, 1), (4, 9, 1), (4, 27, 1), (5, 6, 1), (5, 18, 1), (6, 16, 1), (6, 30, 1), (7, 10, 1), (7, 12, 1), (7, 17, 1), (8, 13, 1), (8, 21, 1), (8, 29, 1), (9, 19, 1), (9, 29, 1), (10, 24, 1), (11, 14, 1), (11, 15, 1), (11, 30, 1), (12, 24, 1), (12, 30, 1), (13, 24, 1), (14, 16, 1), (14, 28, 1), (15, 23, 1), (16, 28, 1), (17, 22, 1), (17, 23, 1), (18, 23, 1), (18, 25, 1), (19, 28, 1), (20, 22, 1), (21, 25, 1), (21, 26, 1), (25, 27, 1), (26, 31, 1), (27, 31, 1)]"
343,32.0,"[(0, 19, 1), (0, 26, 1), (0, 28, 1), (1, 2, 1), (1, 6, 1), (1, 14, 1), (2, 23, 1), (2, 30, 1), (3, 16, 1), (3, 20, 1), (3, 31, 1), (4, 12, 1), (4, 13, 1), (4, 22, 1), (5, 8, 1), (5, 15, 1), (5, 16, 1), (6, 17, 1), (6, 19, 1), (7, 21, 1), (7, 22, 1), (7, 23, 1), (8, 29, 1), (8, 30, 1), (9, 24, 1), (9, 25, 1), (9, 27, 1), (10, 15, 1), (10, 16, 1), (10, 29, 1), (11, 17, 1), (11, 21, 1), (11, 31, 1), (12, 23, 1), (12, 24, 1), (13, 25, 1), (13, 31, 1), (14, 17, 1), (14, 22, 1), (15, 26, 1), (18, 19, 1), (18, 20, 1), (18, 27, 1), (20, 21, 1), (24, 25, 1), (26, 29, 1), (27, 28, 1), (28, 30, 1)]"
344,32.0,"[(0, 2, 1), (0, 17, 1), (0, 26, 1), (1, 8, 1), (1, 23, 1), (1, 24, 1), (2, 3, 1), (2, 17, 1), (3, 7, 1), (3, 20, 1), (4, 5, 1), (4, 13, 1), (4, 15, 1), (5, 6, 1), (5, 30, 1), (6, 22, 1), (6, 31, 1), (7, 30, 1), (7, 31, 1), (8, 14, 1), (8, 25, 1), (9, 10, 1), (9, 18, 1), (9, 28, 1), (10, 12, 1), (10, 26, 1), (11, 15, 1), (11, 18, 1), (11, 20, 1), (12, 27, 1), (12, 29, 1), (13, 18, 1), (13, 26, 1), (14, 16, 1), (14, 19, 1), (15, 20, 1), (16, 21, 1), (16, 24, 1), (17, 25, 1), (19, 23, 1), (19, 27, 1), (21, 23, 1), (21, 28, 1), (22, 25, 1), (22, 27, 1), (24, 28, 1), (29, 30, 1), (29, 31, 1)]"
345,32.0,"[(0, 23, 1), (0, 25, 1), (0, 31, 1), (1, 9, 1), (1, 17, 1), (1, 19, 1), (2, 3, 1), (2, 14, 1), (2, 16, 1), (3, 8, 1), (3, 22, 1), (4, 8, 1), (4, 20, 1), (4, 26, 1), (5, 17, 1), (5, 24, 1), (5, 30, 1), (6, 11, 1), (6, 13, 1), (6, 27, 1), (7, 15, 1), (7, 25, 1), (7, 28, 1), (8, 9, 1), (9, 16, 1), (10, 12, 1), (10, 13, 1), (10, 18, 1), (11, 15, 1), (11, 27, 1), (12, 20, 1), (12, 30, 1), (13, 23, 1), (14, 28, 1), (14, 29, 1), (15, 17, 1), (16, 29, 1), (18, 23, 1), (18, 30, 1), (19, 21, 1), (19, 28, 1), (20, 22, 1), (21, 22, 1), (21, 26, 1), (24, 25, 1), (24, 31, 1), (26, 29, 1), (27, 31, 1)]"
346,32.0,"[(0, 15, 1), (0, 20, 1), (0, 29, 1), (1, 5, 1), (1, 16, 1), (1, 29, 1), (2, 7, 1), (2, 14, 1), (2, 21, 1), (3, 4, 1), (3, 18, 1), (3, 25, 1), (4, 20, 1), (4, 30, 1), (5, 8, 1), (5, 25, 1), (6, 22, 1), (6, 28, 1), (6, 29, 1), (7, 13, 1), (7, 16, 1), (8, 26, 1), (8, 27, 1), (9, 12, 1), (9, 17, 1), (9, 18, 1), (10, 11, 1), (10, 24, 1), (10, 30, 1), (11, 15, 1), (11, 21, 1), (12, 14, 1), (12, 25, 1), (13, 23, 1), (13, 28, 1), (14, 19, 1), (15, 20, 1), (16, 31, 1), (17, 18, 1), (17, 23, 1), (19, 23, 1), (19, 27, 1), (21, 24, 1), (22, 26, 1), (22, 31, 1), (24, 31, 1), (26, 27, 1), (28, 30, 1)]"
347,32.0,"[(0, 11, 1), (0, 16, 1), (0, 28, 1), (1, 7, 1), (1, 9, 1), (1, 29, 1), (2, 26, 1), (2, 28, 1), (2, 31, 1), (3, 15, 1), (3, 23, 1), (3, 30, 1), (4, 13, 1), (4, 25, 1), (4, 28, 1), (5, 7, 1), (5, 16, 1), (5, 25, 1), (6, 15, 1), (6, 21, 1), (6, 29, 1), (7, 11, 1), (8, 21, 1), (8, 24, 1), (8, 27, 1), (9, 17, 1), (9, 27, 1), (10, 17, 1), (10, 22, 1), (10, 23, 1), (11, 13, 1), (12, 15, 1), (12, 22, 1), (12, 31, 1), (13, 19, 1), (14, 18, 1), (14, 20, 1), (14, 21, 1), (16, 20, 1), (17, 24, 1), (18, 22, 1), (18, 24, 1), (19, 23, 1), (19, 27, 1), (20, 26, 1), (25, 30, 1), (26, 31, 1), (29, 30, 1)]"
348,32.0,"[(0, 9, 1), (0, 21, 1), (0, 23, 1), (1, 8, 1), (1, 16, 1), (1, 22, 1), (2, 10, 1), (2, 15, 1), (2, 25, 1), (3, 11, 1), (3, 13, 1), (3, 29, 1), (4, 5, 1), (4, 27, 1), (4, 31, 1), (5, 11, 1), (5, 19, 1), (6, 7, 1), (6, 15, 1), (6, 17, 1), (7, 18, 1), (7, 25, 1), (8, 9, 1), (8, 28, 1), (9, 24, 1), (10, 17, 1), (10, 26, 1), (11, 31, 1), (12, 13, 1), (12, 15, 1), (12, 18, 1), (13, 28, 1), (14, 22, 1), (14, 23, 1), (14, 28, 1), (16, 25, 1), (16, 30, 1), (17, 26, 1), (18, 21, 1), (19, 20, 1), (19, 21, 1), (20, 23, 1), (20, 24, 1), (22, 29, 1), (24, 31, 1), (26, 30, 1), (27, 29, 1), (27, 30, 1)]"
349,32.0,"[(0, 1, 1), (0, 22, 1), (0, 23, 1), (1, 5, 1), (1, 30, 1), (2, 4, 1), (2, 9, 1), (2, 18, 1), (3, 14, 1), (3, 19, 1), (3, 28, 1), (4, 13, 1), (4, 15, 1), (5, 12, 1), (5, 24, 1), (6, 8, 1), (6, 19, 1), (6, 25, 1), (7, 10, 1), (7, 22, 1), (7, 24, 1), (8, 20, 1), (8, 22, 1), (9, 15, 1), (9, 23, 1), (10, 17, 1), (10, 25, 1), (11, 16, 1), (11, 17, 1), (11, 19, 1), (12, 13, 1), (12, 16, 1), (13, 16, 1), (14, 26, 1), (14, 27, 1), (15, 21, 1), (17, 29, 1), (18, 24, 1), (18, 30, 1), (20, 28, 1), (20, 31, 1), (21, 23, 1), (21, 31, 1), (25, 31, 1), (26, 27, 1), (26, 29, 1), (27, 29, 1), (28, 30, 1)]"
350,32.0,"[(0, 3, 1), (0, 21, 1), (0, 26, 1), (1, 2, 1), (1, 15, 1), (1, 24, 1), (2, 12, 1), (2, 15, 1), (3, 9, 1), (3, 17, 1), (4, 16, 1), (4, 18, 1), (4, 28, 1), (5, 11, 1), (5, 12, 1), (5, 19, 1), (6, 11, 1), (6, 21, 1), (6, 31, 1), (7, 16, 1), (7, 21, 1), (7, 29, 1), (8, 14, 1), (8, 26, 1), (8, 31, 1), (9, 11, 1), (9, 19, 1), (10, 18, 1), (10, 23, 1), (10, 28, 1), (12, 13, 1), (13, 14, 1), (13, 26, 1), (14, 27, 1), (15, 17, 1), (16, 30, 1), (17, 28, 1), (18, 30, 1), (19, 22, 1), (20, 23, 1), (20, 25, 1), (20, 30, 1), (22, 25, 1), (22, 27, 1), (23, 24, 1), (24, 29, 1), (25, 29, 1), (27, 31, 1)]"
351,32.0,"[(0, 3, 1), (0, 17, 1), (0, 28, 1), (1, 15, 1), (1, 24, 1), (1, 27, 1), (2, 11, 1), (2, 12, 1), (2, 13, 1), (3, 21, 1), (3, 30, 1), (4, 20, 1), (4, 25, 1), (4, 26, 1), (5, 18, 1), (5, 21, 1), (5, 25, 1), (6, 14, 1), (6, 20, 1), (6, 27, 1), (7, 8, 1), (7, 14, 1), (7, 30, 1), (8, 14, 1), (8, 24, 1), (9, 18, 1), (9, 20, 1), (9, 23, 1), (10, 17, 1), (10, 19, 1), (10, 31, 1), (11, 12, 1), (11, 16, 1), (12, 13, 1), (13, 28, 1), (15, 28, 1), (15, 30, 1), (16, 29, 1), (16, 31, 1), (17, 23, 1), (18, 22, 1), (19, 26, 1), (19, 29, 1), (21, 24, 1), (22, 23, 1), (22, 25, 1), (26, 31, 1), (27, 29, 1)]"
352,32.0,"[(0, 7, 1), (0, 10, 1), (0, 17, 1), (1, 6, 1), (1, 9, 1), (1, 25, 1), (2, 17, 1), (2, 25, 1), (2, 26, 1), (3, 13, 1), (3, 15, 1), (3, 24, 1), (4, 7, 1), (4, 9, 1), (4, 25, 1), (5, 15, 1), (5, 23, 1), (5, 27, 1), (6, 13, 1), (6, 16, 1), (7, 28, 1), (8, 11, 1), (8, 20, 1), (8, 30, 1), (9, 19, 1), (10, 24, 1), (10, 31, 1), (11, 18, 1), (11, 31, 1), (12, 24, 1), (12, 29, 1), (12, 31, 1), (13, 27, 1), (14, 21, 1), (14, 26, 1), (14, 30, 1), (15, 19, 1), (16, 17, 1), (16, 27, 1), (18, 23, 1), (18, 29, 1), (19, 20, 1), (20, 28, 1), (21, 22, 1), (21, 28, 1), (22, 29, 1), (22, 30, 1), (23, 26, 1)]"
353,32.0,"[(0, 12, 1), (0, 24, 1), (0, 27, 1), (1, 6, 1), (1, 21, 1), (1, 26, 1), (2, 13, 1), (2, 15, 1), (2, 21, 1), (3, 4, 1), (3, 18, 1), (3, 24, 1), (4, 13, 1), (4, 19, 1), (5, 7, 1), (5, 27, 1), (5, 31, 1), (6, 8, 1), (6, 22, 1), (7, 15, 1), (7, 23, 1), (8, 9, 1), (8, 23, 1), (9, 18, 1), (9, 20, 1), (10, 11, 1), (10, 22, 1), (10, 25, 1), (11, 16, 1), (11, 25, 1), (12, 23, 1), (12, 29, 1), (13, 29, 1), (14, 15, 1), (14, 20, 1), (14, 28, 1), (16, 21, 1), (16, 25, 1), (17, 26, 1), (17, 28, 1), (17, 30, 1), (18, 19, 1), (19, 31, 1), (20, 29, 1), (22, 28, 1), (24, 30, 1), (26, 27, 1), (30, 31, 1)]"
354,32.0,"[(0, 3, 1), (0, 24, 1), (0, 28, 1), (1, 14, 1), (1, 17, 1), (1, 23, 1), (2, 7, 1), (2, 20, 1), (2, 29, 1), (3, 7, 1), (3, 9, 1), (4, 19, 1), (4, 24, 1), (4, 30, 1), (5, 13, 1), (5, 16, 1), (5, 25, 1), (6, 16, 1), (6, 17, 1), (6, 30, 1), (7, 10, 1), (8, 21, 1), (8, 30, 1), (8, 31, 1), (9, 22, 1), (9, 23, 1), (10, 11, 1), (10, 29, 1), (11, 19, 1), (11, 27, 1), (12, 18, 1), (12, 23, 1), (12, 29, 1), (13, 16, 1), (13, 28, 1), (14, 18, 1), (14, 21, 1), (15, 21, 1), (15, 26, 1), (15, 27, 1), (17, 31, 1), (18, 25, 1), (19, 26, 1), (20, 22, 1), (20, 31, 1), (22, 26, 1), (24, 28, 1), (25, 27, 1)]"
355,32.0,"[(0, 23, 1), (0, 25, 1), (0, 28, 1), (1, 9, 1), (1, 11, 1), (1, 21, 1), (2, 7, 1), (2, 9, 1), (2, 31, 1), (3, 16, 1), (3, 25, 1), (3, 29, 1), (4, 13, 1), (4, 26, 1), (4, 27, 1), (5, 14, 1), (5, 22, 1), (5, 23, 1), (6, 13, 1), (6, 26, 1), (6, 30, 1), (7, 16, 1), (7, 22, 1), (8, 12, 1), (8, 19, 1), (8, 29, 1), (9, 21, 1), (10, 17, 1), (10, 18, 1), (10, 30, 1), (11, 12, 1), (11, 26, 1), (12, 27, 1), (13, 18, 1), (14, 20, 1), (14, 29, 1), (15, 16, 1), (15, 24, 1), (15, 31, 1), (17, 18, 1), (17, 23, 1), (19, 20, 1), (19, 24, 1), (20, 25, 1), (21, 28, 1), (22, 30, 1), (24, 28, 1), (27, 31, 1)]"
356,32.0,"[(0, 4, 1), (0, 8, 1), (0, 9, 1), (1, 3, 1), (1, 13, 1), (1, 17, 1), (2, 9, 1), (2, 25, 1), (2, 30, 1), (3, 14, 1), (3, 20, 1), (4, 24, 1), (4, 27, 1), (5, 8, 1), (5, 10, 1), (5, 30, 1), (6, 20, 1), (6, 28, 1), (6, 31, 1), (7, 9, 1), (7, 17, 1), (7, 28, 1), (8, 28, 1), (10, 12, 1), (10, 18, 1), (11, 13, 1), (11, 19, 1), (11, 26, 1), (12, 21, 1), (12, 27, 1), (13, 29, 1), (14, 27, 1), (14, 30, 1), (15, 16, 1), (15, 25, 1), (15, 29, 1), (16, 18, 1), (16, 24, 1), (17, 23, 1), (18, 31, 1), (19, 22, 1), (19, 26, 1), (20, 21, 1), (21, 23, 1), (22, 23, 1), (22, 26, 1), (24, 25, 1), (29, 31, 1)]"
357,32.0,"[(0, 1, 1), (0, 2, 1), (0, 22, 1), (1, 8, 1), (1, 22, 1), (2, 6, 1), (2, 28, 1), (3, 16, 1), (3, 27, 1), (3, 29, 1), (4, 17, 1), (4, 26, 1), (4, 31, 1), (5, 7, 1), (5, 11, 1), (5, 24, 1), (6, 9, 1), (6, 14, 1), (7, 13, 1), (7, 27, 1), (8, 25, 1), (8, 28, 1), (9, 12, 1), (9, 29, 1), (10, 11, 1), (10, 18, 1), (10, 24, 1), (11, 12, 1), (12, 14, 1), (13, 18, 1), (13, 25, 1), (14, 17, 1), (15, 16, 1), (15, 21, 1), (15, 30, 1), (16, 19, 1), (17, 21, 1), (18, 23, 1), (19, 20, 1), (19, 23, 1), (20, 21, 1), (20, 27, 1), (22, 24, 1), (23, 26, 1), (25, 28, 1), (26, 31, 1), (29, 30, 1), (30, 31, 1)]"
358,32.0,"[(0, 4, 1), (0, 13, 1), (0, 25, 1), (1, 2, 1), (1, 18, 1), (1, 26, 1), (2, 20, 1), (2, 30, 1), (3, 6, 1), (3, 8, 1), (3, 28, 1), (4, 5, 1), (4, 20, 1), (5, 6, 1), (5, 9, 1), (6, 18, 1), (7, 16, 1), (7, 21, 1), (7, 26, 1), (8, 19, 1), (8, 31, 1), (9, 17, 1), (9, 24, 1), (10, 19, 1), (10, 21, 1), (10, 22, 1), (11, 16, 1), (11, 28, 1), (11, 29, 1), (12, 16, 1), (12, 22, 1), (12, 27, 1), (13, 26, 1), (13, 27, 1), (14, 23, 1), (14, 29, 1), (14, 30, 1), (15, 24, 1), (15, 29, 1), (15, 30, 1), (17, 22, 1), (17, 27, 1), (18, 19, 1), (20, 23, 1), (21, 24, 1), (23, 25, 1), (25, 31, 1), (28, 31, 1)]"
359,32.0,"[(0, 8, 1), (0, 15, 1), (0, 23, 1), (1, 4, 1), (1, 10, 1), (1, 15, 1), (2, 20, 1), (2, 21, 1), (2, 31, 1), (3, 21, 1), (3, 25, 1), (3, 26, 1), (4, 23, 1), (4, 26, 1), (5, 12, 1), (5, 20, 1), (5, 24, 1), (6, 9, 1), (6, 10, 1), (6, 26, 1), (7, 13, 1), (7, 17, 1), (7, 30, 1), (8, 21, 1), (8, 27, 1), (9, 11, 1), (9, 23, 1), (10, 24, 1), (11, 13, 1), (11, 16, 1), (12, 22, 1), (12, 28, 1), (13, 30, 1), (14, 18, 1), (14, 22, 1), (14, 24, 1), (15, 17, 1), (16, 27, 1), (16, 29, 1), (17, 25, 1), (18, 22, 1), (18, 28, 1), (19, 20, 1), (19, 27, 1), (19, 29, 1), (25, 30, 1), (28, 31, 1), (29, 31, 1)]"
360,32.0,"[(0, 1, 1), (0, 26, 1), (0, 30, 1), (1, 2, 1), (1, 11, 1), (2, 3, 1), (2, 30, 1), (3, 9, 1), (3, 25, 1), (4, 19, 1), (4, 28, 1), (4, 29, 1), (5, 10, 1), (5, 18, 1), (5, 20, 1), (6, 8, 1), (6, 11, 1), (6, 17, 1), (7, 8, 1), (7, 13, 1), (7, 27, 1), (8, 16, 1), (9, 14, 1), (9, 17, 1), (10, 22, 1), (10, 31, 1), (11, 21, 1), (12, 15, 1), (12, 19, 1), (12, 24, 1), (13, 14, 1), (13, 18, 1), (14, 28, 1), (15, 20, 1), (15, 26, 1), (16, 17, 1), (16, 28, 1), (18, 21, 1), (19, 29, 1), (20, 26, 1), (21, 31, 1), (22, 25, 1), (22, 27, 1), (23, 24, 1), (23, 27, 1), (23, 29, 1), (24, 30, 1), (25, 31, 1)]"
361,32.0,"[(0, 10, 1), (0, 22, 1), (0, 23, 1), (1, 10, 1), (1, 12, 1), (1, 13, 1), (2, 4, 1), (2, 22, 1), (2, 29, 1), (3, 19, 1), (3, 26, 1), (3, 31, 1), (4, 26, 1), (4, 28, 1), (5, 6, 1), (5, 8, 1), (5, 24, 1), (6, 13, 1), (6, 28, 1), (7, 15, 1), (7, 23, 1), (7, 27, 1), (8, 17, 1), (8, 20, 1), (9, 13, 1), (9, 17, 1), (9, 18, 1), (10, 18, 1), (11, 14, 1), (11, 16, 1), (11, 25, 1), (12, 16, 1), (12, 20, 1), (14, 24, 1), (14, 27, 1), (15, 21, 1), (15, 31, 1), (16, 20, 1), (17, 29, 1), (18, 21, 1), (19, 23, 1), (19, 26, 1), (21, 29, 1), (22, 30, 1), (24, 25, 1), (25, 28, 1), (27, 30, 1), (30, 31, 1)]"
362,32.0,"[(0, 3, 1), (0, 8, 1), (0, 14, 1), (1, 9, 1), (1, 10, 1), (1, 14, 1), (2, 12, 1), (2, 28, 1), (2, 30, 1), (3, 16, 1), (3, 17, 1), (4, 15, 1), (4, 17, 1), (4, 31, 1), (5, 7, 1), (5, 22, 1), (5, 29, 1), (6, 22, 1), (6, 23, 1), (6, 27, 1), (7, 18, 1), (7, 28, 1), (8, 21, 1), (8, 24, 1), (9, 13, 1), (9, 19, 1), (10, 11, 1), (10, 20, 1), (11, 16, 1), (11, 23, 1), (12, 19, 1), (12, 21, 1), (13, 18, 1), (13, 29, 1), (14, 31, 1), (15, 23, 1), (15, 24, 1), (16, 25, 1), (17, 26, 1), (18, 31, 1), (19, 26, 1), (20, 25, 1), (20, 26, 1), (21, 28, 1), (22, 30, 1), (24, 29, 1), (25, 27, 1), (27, 30, 1)]"
363,32.0,"[(0, 2, 1), (0, 21, 1), (0, 31, 1), (1, 4, 1), (1, 6, 1), (1, 20, 1), (2, 11, 1), (2, 16, 1), (3, 4, 1), (3, 18, 1), (3, 24, 1), (4, 20, 1), (5, 7, 1), (5, 12, 1), (5, 15, 1), (6, 15, 1), (6, 20, 1), (7, 29, 1), (7, 30, 1), (8, 19, 1), (8, 21, 1), (8, 31, 1), (9, 13, 1), (9, 16, 1), (9, 22, 1), (10, 11, 1), (10, 17, 1), (10, 30, 1), (11, 23, 1), (12, 18, 1), (12, 19, 1), (13, 24, 1), (13, 29, 1), (14, 16, 1), (14, 26, 1), (14, 27, 1), (15, 25, 1), (17, 25, 1), (17, 29, 1), (18, 28, 1), (19, 27, 1), (21, 28, 1), (22, 25, 1), (22, 27, 1), (23, 24, 1), (23, 26, 1), (26, 28, 1), (30, 31, 1)]"
364,32.0,"[(0, 3, 1), (0, 20, 1), (0, 31, 1), (1, 8, 1), (1, 18, 1), (1, 22, 1), (2, 6, 1), (2, 9, 1), (2, 12, 1), (3, 19, 1), (3, 28, 1), (4, 16, 1), (4, 22, 1), (4, 25, 1), (5, 20, 1), (5, 21, 1), (5, 26, 1), (6, 15, 1), (6, 22, 1), (7, 24, 1), (7, 26, 1), (7, 28, 1), (8, 17, 1), (8, 18, 1), (9, 11, 1), (9, 30, 1), (10, 12, 1), (10, 17, 1), (10, 29, 1), (11, 21, 1), (11, 23, 1), (12, 14, 1), (13, 24, 1), (13, 27, 1), (13, 30, 1), (14, 16, 1), (14, 28, 1), (15, 16, 1), (15, 29, 1), (17, 18, 1), (19, 24, 1), (19, 25, 1), (20, 26, 1), (21, 23, 1), (23, 27, 1), (25, 31, 1), (27, 29, 1), (30, 31, 1)]"
365,32.0,"[(0, 11, 1), (0, 19, 1), (0, 22, 1), (1, 6, 1), (1, 17, 1), (1, 18, 1), (2, 7, 1), (2, 21, 1), (2, 23, 1), (3, 9, 1), (3, 18, 1), (3, 23, 1), (4, 19, 1), (4, 23, 1), (4, 28, 1), (5, 25, 1), (5, 26, 1), (5, 27, 1), (6, 10, 1), (6, 13, 1), (7, 12, 1), (7, 27, 1), (8, 9, 1), (8, 10, 1), (8, 28, 1), (9, 11, 1), (10, 17, 1), (11, 30, 1), (12, 15, 1), (12, 22, 1), (13, 14, 1), (13, 16, 1), (14, 19, 1), (14, 31, 1), (15, 26, 1), (15, 30, 1), (16, 21, 1), (16, 24, 1), (17, 27, 1), (18, 31, 1), (20, 22, 1), (20, 25, 1), (20, 28, 1), (21, 29, 1), (24, 25, 1), (24, 29, 1), (26, 29, 1), (30, 31, 1)]"
366,32.0,"[(0, 3, 1), (0, 7, 1), (0, 14, 1), (1, 15, 1), (1, 23, 1), (1, 28, 1), (2, 7, 1), (2, 24, 1), (2, 25, 1), (3, 4, 1), (3, 12, 1), (4, 5, 1), (4, 20, 1), (5, 10, 1), (5, 29, 1), (6, 11, 1), (6, 16, 1), (6, 25, 1), (7, 16, 1), (8, 9, 1), (8, 22, 1), (8, 29, 1), (9, 11, 1), (9, 22, 1), (10, 18, 1), (10, 27, 1), (11, 29, 1), (12, 15, 1), (12, 17, 1), (13, 20, 1), (13, 21, 1), (13, 26, 1), (14, 24, 1), (14, 30, 1), (15, 28, 1), (16, 31, 1), (17, 21, 1), (17, 27, 1), (18, 26, 1), (18, 31, 1), (19, 23, 1), (19, 28, 1), (19, 30, 1), (20, 23, 1), (21, 27, 1), (22, 26, 1), (24, 25, 1), (30, 31, 1)]"
367,32.0,"[(0, 14, 1), (0, 21, 1), (0, 28, 1), (1, 3, 1), (1, 13, 1), (1, 27, 1), (2, 4, 1), (2, 28, 1), (2, 30, 1), (3, 11, 1), (3, 29, 1), (4, 12, 1), (4, 26, 1), (5, 6, 1), (5, 9, 1), (5, 10, 1), (6, 19, 1), (6, 22, 1), (7, 17, 1), (7, 20, 1), (7, 23, 1), (8, 26, 1), (8, 29, 1), (8, 30, 1), (9, 24, 1), (9, 27, 1), (10, 23, 1), (10, 28, 1), (11, 13, 1), (11, 20, 1), (12, 19, 1), (12, 26, 1), (13, 21, 1), (14, 18, 1), (14, 25, 1), (15, 17, 1), (15, 22, 1), (15, 23, 1), (16, 22, 1), (16, 30, 1), (16, 31, 1), (17, 27, 1), (18, 25, 1), (18, 31, 1), (19, 20, 1), (21, 24, 1), (24, 25, 1), (29, 31, 1)]"
368,32.0,"[(0, 4, 1), (0, 23, 1), (0, 27, 1), (1, 11, 1), (1, 12, 1), (1, 26, 1), (2, 10, 1), (2, 14, 1), (2, 24, 1), (3, 17, 1), (3, 19, 1), (3, 20, 1), (4, 9, 1), (4, 16, 1), (5, 7, 1), (5, 19, 1), (5, 29, 1), (6, 8, 1), (6, 12, 1), (6, 29, 1), (7, 13, 1), (7, 15, 1), (8, 18, 1), (8, 25, 1), (9, 19, 1), (9, 30, 1), (10, 22, 1), (10, 31, 1), (11, 23, 1), (11, 24, 1), (12, 28, 1), (13, 14, 1), (13, 30, 1), (14, 18, 1), (15, 22, 1), (15, 25, 1), (16, 18, 1), (16, 30, 1), (17, 20, 1), (17, 21, 1), (20, 21, 1), (21, 26, 1), (22, 25, 1), (23, 31, 1), (24, 31, 1), (26, 28, 1), (27, 28, 1), (27, 29, 1)]"
369,32.0,"[(0, 14, 1), (0, 18, 1), (0, 19, 1), (1, 2, 1), (1, 6, 1), (1, 26, 1), (2, 8, 1), (2, 28, 1), (3, 5, 1), (3, 28, 1), (3, 30, 1), (4, 9, 1), (4, 15, 1), (4, 20, 1), (5, 23, 1), (5, 26, 1), (6, 23, 1), (6, 28, 1), (7, 11, 1), (7, 12, 1), (7, 16, 1), (8, 12, 1), (8, 31, 1), (9, 16, 1), (9, 26, 1), (10, 24, 1), (10, 29, 1), (10, 31, 1), (11, 20, 1), (11, 30, 1), (12, 21, 1), (13, 15, 1), (13, 18, 1), (13, 31, 1), (14, 19, 1), (14, 24, 1), (15, 29, 1), (16, 21, 1), (17, 22, 1), (17, 25, 1), (17, 27, 1), (18, 19, 1), (20, 24, 1), (21, 23, 1), (22, 27, 1), (22, 29, 1), (25, 27, 1), (25, 30, 1)]"
370,32.0,"[(0, 1, 1), (0, 5, 1), (0, 7, 1), (1, 8, 1), (1, 14, 1), (2, 18, 1), (2, 21, 1), (2, 26, 1), (3, 9, 1), (3, 24, 1), (3, 29, 1), (4, 22, 1), (4, 25, 1), (4, 29, 1), (5, 17, 1), (5, 20, 1), (6, 14, 1), (6, 19, 1), (6, 23, 1), (7, 15, 1), (7, 20, 1), (8, 11, 1), (8, 27, 1), (9, 10, 1), (9, 29, 1), (10, 19, 1), (10, 30, 1), (11, 19, 1), (11, 30, 1), (12, 15, 1), (12, 26, 1), (12, 27, 1), (13, 18, 1), (13, 25, 1), (13, 31, 1), (14, 16, 1), (15, 20, 1), (16, 23, 1), (16, 28, 1), (17, 21, 1), (17, 22, 1), (18, 21, 1), (22, 26, 1), (23, 24, 1), (24, 31, 1), (25, 31, 1), (27, 28, 1), (28, 30, 1)]"
371,32.0,"[(0, 9, 1), (0, 18, 1), (0, 20, 1), (1, 5, 1), (1, 6, 1), (1, 28, 1), (2, 7, 1), (2, 19, 1), (2, 22, 1), (3, 9, 1), (3, 19, 1), (3, 21, 1), (4, 23, 1), (4, 25, 1), (4, 27, 1), (5, 12, 1), (5, 22, 1), (6, 13, 1), (6, 18, 1), (7, 10, 1), (7, 26, 1), (8, 20, 1), (8, 30, 1), (8, 31, 1), (9, 17, 1), (10, 17, 1), (10, 29, 1), (11, 14, 1), (11, 16, 1), (11, 27, 1), (12, 16, 1), (12, 25, 1), (13, 21, 1), (13, 30, 1), (14, 21, 1), (14, 26, 1), (15, 16, 1), (15, 22, 1), (15, 31, 1), (17, 30, 1), (18, 19, 1), (20, 27, 1), (23, 24, 1), (23, 29, 1), (24, 28, 1), (24, 31, 1), (25, 29, 1), (26, 28, 1)]"
372,32.0,"[(0, 7, 1), (0, 14, 1), (0, 19, 1), (1, 3, 1), (1, 5, 1), (1, 15, 1), (2, 10, 1), (2, 12, 1), (2, 26, 1), (3, 11, 1), (3, 24, 1), (4, 5, 1), (4, 17, 1), (4, 25, 1), (5, 27, 1), (6, 18, 1), (6, 23, 1), (6, 27, 1), (7, 16, 1), (7, 24, 1), (8, 12, 1), (8, 22, 1), (8, 31, 1), (9, 13, 1), (9, 21, 1), (9, 23, 1), (10, 26, 1), (10, 29, 1), (11, 16, 1), (11, 29, 1), (12, 22, 1), (13, 21, 1), (13, 23, 1), (14, 28, 1), (14, 29, 1), (15, 17, 1), (15, 20, 1), (16, 18, 1), (17, 25, 1), (18, 30, 1), (19, 20, 1), (19, 30, 1), (20, 27, 1), (21, 24, 1), (22, 28, 1), (25, 31, 1), (26, 31, 1), (28, 30, 1)]"
373,32.0,"[(0, 7, 1), (0, 19, 1), (0, 24, 1), (1, 2, 1), (1, 11, 1), (1, 26, 1), (2, 5, 1), (2, 9, 1), (3, 16, 1), (3, 20, 1), (3, 23, 1), (4, 6, 1), (4, 8, 1), (4, 17, 1), (5, 25, 1), (5, 29, 1), (6, 8, 1), (6, 22, 1), (7, 14, 1), (7, 22, 1), (8, 11, 1), (9, 11, 1), (9, 15, 1), (10, 12, 1), (10, 14, 1), (10, 16, 1), (12, 18, 1), (12, 24, 1), (13, 15, 1), (13, 18, 1), (13, 21, 1), (14, 23, 1), (15, 27, 1), (16, 19, 1), (17, 22, 1), (17, 27, 1), (18, 21, 1), (19, 25, 1), (20, 25, 1), (20, 30, 1), (21, 26, 1), (23, 30, 1), (24, 28, 1), (26, 28, 1), (27, 31, 1), (28, 31, 1), (29, 30, 1), (29, 31, 1)]"
374,32.0,"[(0, 4, 1), (0, 9, 1), (0, 27, 1), (1, 6, 1), (1, 18, 1), (1, 27, 1), (2, 11, 1), (2, 20, 1), (2, 22, 1), (3, 6, 1), (3, 29, 1), (3, 31, 1), (4, 14, 1), (4, 27, 1), (5, 19, 1), (5, 21, 1), (5, 25, 1), (6, 16, 1), (7, 22, 1), (7, 26, 1), (7, 28, 1), (8, 9, 1), (8, 11, 1), (8, 15, 1), (9, 13, 1), (10, 12, 1), (10, 19, 1), (10, 25, 1), (11, 26, 1), (12, 17, 1), (12, 21, 1), (13, 22, 1), (13, 31, 1), (14, 23, 1), (14, 26, 1), (15, 24, 1), (15, 25, 1), (16, 28, 1), (16, 29, 1), (17, 18, 1), (17, 30, 1), (18, 24, 1), (19, 30, 1), (20, 23, 1), (20, 30, 1), (21, 31, 1), (23, 29, 1), (24, 28, 1)]"
375,32.0,"[(0, 18, 1), (0, 19, 1), (0, 28, 1), (1, 23, 1), (1, 25, 1), (1, 30, 1), (2, 14, 1), (2, 19, 1), (2, 31, 1), (3, 7, 1), (3, 11, 1), (3, 29, 1), (4, 8, 1), (4, 20, 1), (4, 26, 1), (5, 17, 1), (5, 27, 1), (5, 30, 1), (6, 8, 1), (6, 24, 1), (6, 27, 1), (7, 21, 1), (7, 24, 1), (8, 13, 1), (9, 10, 1), (9, 23, 1), (9, 31, 1), (10, 17, 1), (10, 22, 1), (11, 14, 1), (11, 18, 1), (12, 16, 1), (12, 20, 1), (12, 28, 1), (13, 16, 1), (13, 31, 1), (14, 30, 1), (15, 20, 1), (15, 26, 1), (15, 27, 1), (16, 22, 1), (17, 29, 1), (18, 23, 1), (19, 21, 1), (21, 26, 1), (22, 29, 1), (24, 25, 1), (25, 28, 1)]"
376,32.0,"[(0, 8, 1), (0, 10, 1), (0, 24, 1), (1, 4, 1), (1, 12, 1), (1, 14, 1), (2, 12, 1), (2, 13, 1), (2, 27, 1), (3, 4, 1), (3, 7, 1), (3, 29, 1), (4, 20, 1), (5, 19, 1), (5, 21, 1), (5, 27, 1), (6, 11, 1), (6, 23, 1), (6, 31, 1), (7, 11, 1), (7, 14, 1), (8, 27, 1), (8, 28, 1), (9, 22, 1), (9, 23, 1), (9, 30, 1), (10, 15, 1), (10, 25, 1), (11, 22, 1), (12, 13, 1), (13, 20, 1), (14, 26, 1), (15, 16, 1), (15, 24, 1), (16, 29, 1), (16, 30, 1), (17, 23, 1), (17, 24, 1), (17, 26, 1), (18, 25, 1), (18, 29, 1), (18, 30, 1), (19, 21, 1), (19, 25, 1), (20, 28, 1), (21, 22, 1), (26, 31, 1), (28, 31, 1)]"
377,32.0,"[(0, 21, 1), (0, 25, 1), (0, 29, 1), (1, 4, 1), (1, 16, 1), (1, 31, 1), (2, 8, 1), (2, 15, 1), (2, 19, 1), (3, 14, 1), (3, 18, 1), (3, 25, 1), (4, 13, 1), (4, 24, 1), (5, 15, 1), (5, 20, 1), (5, 22, 1), (6, 9, 1), (6, 23, 1), (6, 27, 1), (7, 18, 1), (7, 21, 1), (7, 26, 1), (8, 20, 1), (8, 22, 1), (9, 27, 1), (9, 30, 1), (10, 12, 1), (10, 16, 1), (10, 18, 1), (11, 13, 1), (11, 20, 1), (11, 23, 1), (12, 27, 1), (12, 29, 1), (13, 28, 1), (14, 26, 1), (14, 31, 1), (15, 31, 1), (16, 17, 1), (17, 24, 1), (17, 28, 1), (19, 22, 1), (19, 30, 1), (21, 23, 1), (24, 28, 1), (25, 30, 1), (26, 29, 1)]"
378,32.0,"[(0, 10, 1), (0, 23, 1), (0, 30, 1), (1, 12, 1), (1, 20, 1), (1, 27, 1), (2, 5, 1), (2, 13, 1), (2, 28, 1), (3, 13, 1), (3, 14, 1), (3, 18, 1), (4, 11, 1), (4, 12, 1), (4, 26, 1), (5, 8, 1), (5, 11, 1), (6, 14, 1), (6, 25, 1), (6, 31, 1), (7, 22, 1), (7, 24, 1), (7, 31, 1), (8, 21, 1), (8, 28, 1), (9, 12, 1), (9, 17, 1), (9, 20, 1), (10, 15, 1), (10, 16, 1), (11, 19, 1), (13, 27, 1), (14, 30, 1), (15, 19, 1), (15, 29, 1), (16, 28, 1), (16, 30, 1), (17, 21, 1), (17, 26, 1), (18, 23, 1), (18, 27, 1), (19, 24, 1), (20, 29, 1), (21, 23, 1), (22, 26, 1), (22, 29, 1), (24, 25, 1), (25, 31, 1)]"
379,32.0,"[(0, 2, 1), (0, 10, 1), (0, 14, 1), (1, 24, 1), (1, 28, 1), (1, 31, 1), (2, 18, 1), (2, 20, 1), (3, 12, 1), (3, 18, 1), (3, 22, 1), (4, 14, 1), (4, 27, 1), (4, 31, 1), (5, 6, 1), (5, 7, 1), (5, 19, 1), (6, 7, 1), (6, 17, 1), (7, 16, 1), (8, 12, 1), (8, 18, 1), (8, 26, 1), (9, 14, 1), (9, 19, 1), (9, 22, 1), (10, 16, 1), (10, 29, 1), (11, 15, 1), (11, 23, 1), (11, 29, 1), (12, 20, 1), (13, 15, 1), (13, 28, 1), (13, 30, 1), (15, 25, 1), (16, 26, 1), (17, 21, 1), (17, 23, 1), (19, 22, 1), (20, 27, 1), (21, 24, 1), (21, 25, 1), (23, 29, 1), (24, 31, 1), (25, 27, 1), (26, 30, 1), (28, 30, 1)]"
380,32.0,"[(0, 25, 1), (0, 28, 1), (0, 30, 1), (1, 17, 1), (1, 19, 1), (1, 30, 1), (2, 4, 1), (2, 8, 1), (2, 24, 1), (3, 13, 1), (3, 21, 1), (3, 22, 1), (4, 15, 1), (4, 16, 1), (5, 13, 1), (5, 26, 1), (5, 27, 1), (6, 12, 1), (6, 14, 1), (6, 18, 1), (7, 11, 1), (7, 23, 1), (7, 25, 1), (8, 19, 1), (8, 29, 1), (9, 17, 1), (9, 18, 1), (9, 22, 1), (10, 20, 1), (10, 24, 1), (10, 28, 1), (11, 12, 1), (11, 21, 1), (12, 14, 1), (13, 26, 1), (14, 27, 1), (15, 16, 1), (15, 21, 1), (16, 30, 1), (17, 23, 1), (18, 28, 1), (19, 22, 1), (20, 23, 1), (20, 31, 1), (24, 26, 1), (25, 29, 1), (27, 31, 1), (29, 31, 1)]"
381,32.0,"[(0, 10, 1), (0, 14, 1), (0, 24, 1), (1, 19, 1), (1, 27, 1), (1, 30, 1), (2, 13, 1), (2, 18, 1), (2, 22, 1), (3, 6, 1), (3, 21, 1), (3, 29, 1), (4, 11, 1), (4, 26, 1), (4, 29, 1), (5, 7, 1), (5, 14, 1), (5, 27, 1), (6, 9, 1), (6, 30, 1), (7, 9, 1), (7, 15, 1), (8, 16, 1), (8, 24, 1), (8, 30, 1), (9, 27, 1), (10, 20, 1), (10, 28, 1), (11, 14, 1), (11, 31, 1), (12, 20, 1), (12, 23, 1), (12, 28, 1), (13, 17, 1), (13, 26, 1), (15, 25, 1), (15, 26, 1), (16, 22, 1), (16, 23, 1), (17, 21, 1), (17, 31, 1), (18, 21, 1), (18, 25, 1), (19, 23, 1), (19, 24, 1), (20, 28, 1), (22, 31, 1), (25, 29, 1)]"
382,32.0,"[(0, 12, 1), (0, 27, 1), (0, 30, 1), (1, 10, 1), (1, 20, 1), (1, 21, 1), (2, 17, 1), (2, 19, 1), (2, 29, 1), (3, 9, 1), (3, 18, 1), (3, 21, 1), (4, 6, 1), (4, 9, 1), (4, 14, 1), (5, 8, 1), (5, 11, 1), (5, 20, 1), (6, 9, 1), (6, 23, 1), (7, 13, 1), (7, 15, 1), (7, 30, 1), (8, 11, 1), (8, 21, 1), (10, 11, 1), (10, 17, 1), (12, 16, 1), (12, 25, 1), (13, 16, 1), (13, 24, 1), (14, 23, 1), (14, 24, 1), (15, 19, 1), (15, 22, 1), (16, 19, 1), (17, 29, 1), (18, 27, 1), (18, 28, 1), (20, 31, 1), (22, 23, 1), (22, 26, 1), (24, 28, 1), (25, 27, 1), (25, 31, 1), (26, 28, 1), (26, 31, 1), (29, 30, 1)]"
383,32.0,"[(0, 13, 1), (0, 25, 1), (0, 27, 1), (1, 18, 1), (1, 21, 1), (1, 29, 1), (2, 3, 1), (2, 8, 1), (2, 19, 1), (3, 14, 1), (3, 21, 1), (4, 10, 1), (4, 14, 1), (4, 25, 1), (5, 11, 1), (5, 20, 1), (5, 26, 1), (6, 7, 1), (6, 20, 1), (6, 22, 1), (7, 16, 1), (7, 20, 1), (8, 14, 1), (8, 27, 1), (9, 12, 1), (9, 15, 1), (9, 26, 1), (10, 19, 1), (10, 25, 1), (11, 12, 1), (11, 15, 1), (12, 28, 1), (13, 16, 1), (13, 17, 1), (15, 17, 1), (16, 23, 1), (17, 24, 1), (18, 22, 1), (18, 30, 1), (19, 28, 1), (21, 27, 1), (22, 31, 1), (23, 30, 1), (23, 31, 1), (24, 26, 1), (24, 28, 1), (29, 30, 1), (29, 31, 1)]"
384,32.0,"[(0, 6, 1), (0, 8, 1), (0, 12, 1), (1, 11, 1), (1, 15, 1), (1, 17, 1), (2, 6, 1), (2, 23, 1), (2, 30, 1), (3, 21, 1), (3, 25, 1), (3, 30, 1), (4, 11, 1), (4, 26, 1), (4, 31, 1), (5, 13, 1), (5, 17, 1), (5, 19, 1), (6, 14, 1), (7, 15, 1), (7, 24, 1), (7, 26, 1), (8, 10, 1), (8, 22, 1), (9, 14, 1), (9, 19, 1), (9, 26, 1), (10, 18, 1), (10, 28, 1), (11, 17, 1), (12, 23, 1), (12, 25, 1), (13, 20, 1), (13, 29, 1), (14, 16, 1), (15, 25, 1), (16, 23, 1), (16, 24, 1), (18, 22, 1), (18, 29, 1), (19, 27, 1), (20, 21, 1), (20, 31, 1), (21, 27, 1), (22, 30, 1), (24, 29, 1), (27, 28, 1), (28, 31, 1)]"
385,32.0,"[(0, 4, 1), (0, 12, 1), (0, 25, 1), (1, 9, 1), (1, 16, 1), (1, 28, 1), (2, 10, 1), (2, 19, 1), (2, 22, 1), (3, 24, 1), (3, 26, 1), (3, 31, 1), (4, 13, 1), (4, 17, 1), (5, 10, 1), (5, 16, 1), (5, 18, 1), (6, 15, 1), (6, 24, 1), (6, 27, 1), (7, 14, 1), (7, 27, 1), (7, 31, 1), (8, 9, 1), (8, 13, 1), (8, 23, 1), (9, 20, 1), (10, 17, 1), (11, 19, 1), (11, 25, 1), (11, 28, 1), (12, 22, 1), (12, 23, 1), (13, 15, 1), (14, 28, 1), (14, 29, 1), (15, 20, 1), (16, 30, 1), (17, 21, 1), (18, 25, 1), (18, 29, 1), (19, 31, 1), (20, 30, 1), (21, 24, 1), (21, 27, 1), (22, 26, 1), (23, 26, 1), (29, 30, 1)]"
386,32.0,"[(0, 4, 1), (0, 5, 1), (0, 16, 1), (1, 3, 1), (1, 9, 1), (1, 12, 1), (2, 9, 1), (2, 18, 1), (2, 30, 1), (3, 28, 1), (3, 31, 1), (4, 21, 1), (4, 25, 1), (5, 18, 1), (5, 26, 1), (6, 20, 1), (6, 23, 1), (6, 24, 1), (7, 9, 1), (7, 25, 1), (7, 28, 1), (8, 17, 1), (8, 26, 1), (8, 30, 1), (10, 11, 1), (10, 22, 1), (10, 25, 1), (11, 22, 1), (11, 24, 1), (12, 13, 1), (12, 15, 1), (13, 21, 1), (13, 22, 1), (14, 17, 1), (14, 20, 1), (14, 31, 1), (15, 27, 1), (15, 30, 1), (16, 17, 1), (16, 18, 1), (19, 20, 1), (19, 26, 1), (19, 29, 1), (21, 24, 1), (23, 28, 1), (23, 29, 1), (27, 29, 1), (27, 31, 1)]"
387,32.0,"[(0, 3, 1), (0, 15, 1), (0, 22, 1), (1, 6, 1), (1, 20, 1), (1, 22, 1), (2, 11, 1), (2, 17, 1), (2, 30, 1), (3, 13, 1), (3, 28, 1), (4, 9, 1), (4, 12, 1), (4, 18, 1), (5, 14, 1), (5, 15, 1), (5, 22, 1), (6, 10, 1), (6, 28, 1), (7, 19, 1), (7, 24, 1), (7, 25, 1), (8, 10, 1), (8, 17, 1), (8, 30, 1), (9, 19, 1), (9, 26, 1), (10, 31, 1), (11, 14, 1), (11, 26, 1), (12, 17, 1), (12, 31, 1), (13, 24, 1), (13, 29, 1), (14, 27, 1), (15, 20, 1), (16, 20, 1), (16, 23, 1), (16, 26, 1), (18, 21, 1), (18, 28, 1), (19, 21, 1), (21, 23, 1), (23, 29, 1), (24, 31, 1), (25, 27, 1), (25, 29, 1), (27, 30, 1)]"
388,32.0,"[(0, 3, 1), (0, 25, 1), (0, 29, 1), (1, 8, 1), (1, 13, 1), (1, 26, 1), (2, 6, 1), (2, 8, 1), (2, 10, 1), (3, 17, 1), (3, 26, 1), (4, 15, 1), (4, 18, 1), (4, 20, 1), (5, 10, 1), (5, 16, 1), (5, 23, 1), (6, 12, 1), (6, 16, 1), (7, 9, 1), (7, 18, 1), (7, 24, 1), (8, 22, 1), (9, 11, 1), (9, 15, 1), (10, 18, 1), (11, 20, 1), (11, 30, 1), (12, 21, 1), (12, 28, 1), (13, 23, 1), (13, 31, 1), (14, 19, 1), (14, 20, 1), (14, 29, 1), (15, 27, 1), (16, 17, 1), (17, 23, 1), (19, 22, 1), (19, 30, 1), (21, 27, 1), (21, 28, 1), (22, 24, 1), (24, 29, 1), (25, 30, 1), (25, 31, 1), (26, 31, 1), (27, 28, 1)]"
389,32.0,"[(0, 6, 1), (0, 23, 1), (0, 27, 1), (1, 5, 1), (1, 12, 1), (1, 29, 1), (2, 14, 1), (2, 21, 1), (2, 22, 1), (3, 11, 1), (3, 19, 1), (3, 27, 1), (4, 16, 1), (4, 22, 1), (4, 26, 1), (5, 23, 1), (5, 31, 1), (6, 7, 1), (6, 13, 1), (7, 9, 1), (7, 26, 1), (8, 11, 1), (8, 19, 1), (8, 30, 1), (9, 15, 1), (9, 28, 1), (10, 13, 1), (10, 14, 1), (10, 24, 1), (11, 28, 1), (12, 15, 1), (12, 28, 1), (13, 27, 1), (14, 21, 1), (15, 30, 1), (16, 17, 1), (16, 23, 1), (17, 24, 1), (17, 30, 1), (18, 20, 1), (18, 21, 1), (18, 31, 1), (19, 25, 1), (20, 24, 1), (20, 29, 1), (22, 26, 1), (25, 29, 1), (25, 31, 1)]"
390,32.0,"[(0, 1, 1), (0, 2, 1), (0, 13, 1), (1, 8, 1), (1, 31, 1), (2, 20, 1), (2, 28, 1), (3, 8, 1), (3, 19, 1), (3, 25, 1), (4, 6, 1), (4, 15, 1), (4, 30, 1), (5, 8, 1), (5, 20, 1), (5, 30, 1), (6, 23, 1), (6, 26, 1), (7, 12, 1), (7, 21, 1), (7, 29, 1), (9, 21, 1), (9, 27, 1), (9, 30, 1), (10, 21, 1), (10, 23, 1), (10, 27, 1), (11, 22, 1), (11, 25, 1), (11, 29, 1), (12, 15, 1), (12, 24, 1), (13, 17, 1), (13, 26, 1), (14, 16, 1), (14, 19, 1), (14, 22, 1), (15, 18, 1), (16, 17, 1), (16, 26, 1), (17, 31, 1), (18, 28, 1), (18, 31, 1), (19, 24, 1), (20, 23, 1), (22, 28, 1), (24, 27, 1), (25, 29, 1)]"
391,32.0,"[(0, 3, 1), (0, 21, 1), (0, 26, 1), (1, 10, 1), (1, 17, 1), (1, 27, 1), (2, 3, 1), (2, 4, 1), (2, 19, 1), (3, 11, 1), (4, 11, 1), (4, 30, 1), (5, 13, 1), (5, 18, 1), (5, 30, 1), (6, 10, 1), (6, 23, 1), (6, 29, 1), (7, 21, 1), (7, 23, 1), (7, 27, 1), (8, 19, 1), (8, 24, 1), (8, 26, 1), (9, 11, 1), (9, 16, 1), (9, 22, 1), (10, 13, 1), (12, 22, 1), (12, 27, 1), (12, 31, 1), (13, 29, 1), (14, 17, 1), (14, 18, 1), (14, 31, 1), (15, 16, 1), (15, 18, 1), (15, 21, 1), (16, 30, 1), (17, 20, 1), (19, 26, 1), (20, 23, 1), (20, 25, 1), (22, 28, 1), (24, 25, 1), (24, 28, 1), (25, 28, 1), (29, 31, 1)]"
392,32.0,"[(0, 1, 1), (0, 21, 1), (0, 23, 1), (1, 15, 1), (1, 26, 1), (2, 4, 1), (2, 21, 1), (2, 27, 1), (3, 13, 1), (3, 14, 1), (3, 31, 1), (4, 26, 1), (4, 30, 1), (5, 15, 1), (5, 20, 1), (5, 24, 1), (6, 9, 1), (6, 19, 1), (6, 31, 1), (7, 11, 1), (7, 27, 1), (7, 29, 1), (8, 9, 1), (8, 16, 1), (8, 19, 1), (9, 11, 1), (10, 13, 1), (10, 20, 1), (10, 26, 1), (11, 23, 1), (12, 18, 1), (12, 22, 1), (12, 24, 1), (13, 31, 1), (14, 15, 1), (14, 22, 1), (16, 19, 1), (16, 25, 1), (17, 18, 1), (17, 20, 1), (17, 27, 1), (18, 22, 1), (21, 28, 1), (23, 30, 1), (24, 25, 1), (25, 29, 1), (28, 29, 1), (28, 30, 1)]"
393,32.0,"[(0, 3, 1), (0, 16, 1), (0, 23, 1), (1, 14, 1), (1, 19, 1), (1, 23, 1), (2, 3, 1), (2, 13, 1), (2, 31, 1), (3, 12, 1), (4, 13, 1), (4, 14, 1), (4, 30, 1), (5, 7, 1), (5, 17, 1), (5, 28, 1), (6, 8, 1), (6, 20, 1), (6, 23, 1), (7, 20, 1), (7, 31, 1), (8, 25, 1), (8, 27, 1), (9, 16, 1), (9, 21, 1), (9, 31, 1), (10, 20, 1), (10, 22, 1), (10, 29, 1), (11, 25, 1), (11, 26, 1), (11, 27, 1), (12, 18, 1), (12, 29, 1), (13, 24, 1), (14, 15, 1), (15, 17, 1), (15, 19, 1), (16, 21, 1), (17, 28, 1), (18, 26, 1), (18, 29, 1), (19, 22, 1), (21, 22, 1), (24, 28, 1), (24, 30, 1), (25, 26, 1), (27, 30, 1)]"
394,32.0,"[(0, 8, 1), (0, 17, 1), (0, 21, 1), (1, 12, 1), (1, 14, 1), (1, 25, 1), (2, 20, 1), (2, 22, 1), (2, 27, 1), (3, 5, 1), (3, 11, 1), (3, 31, 1), (4, 17, 1), (4, 30, 1), (4, 31, 1), (5, 6, 1), (5, 22, 1), (6, 11, 1), (6, 14, 1), (7, 18, 1), (7, 24, 1), (7, 26, 1), (8, 9, 1), (8, 10, 1), (9, 21, 1), (9, 27, 1), (10, 23, 1), (10, 28, 1), (11, 29, 1), (12, 13, 1), (12, 16, 1), (13, 20, 1), (13, 26, 1), (14, 29, 1), (15, 17, 1), (15, 18, 1), (15, 19, 1), (16, 25, 1), (16, 29, 1), (18, 24, 1), (19, 21, 1), (19, 23, 1), (20, 28, 1), (22, 31, 1), (23, 30, 1), (24, 27, 1), (25, 30, 1), (26, 28, 1)]"
395,32.0,"[(0, 6, 1), (0, 18, 1), (0, 31, 1), (1, 17, 1), (1, 20, 1), (1, 26, 1), (2, 16, 1), (2, 19, 1), (2, 28, 1), (3, 24, 1), (3, 26, 1), (3, 31, 1), (4, 7, 1), (4, 14, 1), (4, 24, 1), (5, 11, 1), (5, 18, 1), (5, 23, 1), (6, 21, 1), (6, 22, 1), (7, 9, 1), (7, 25, 1), (8, 13, 1), (8, 25, 1), (8, 27, 1), (9, 11, 1), (9, 18, 1), (10, 15, 1), (10, 22, 1), (10, 23, 1), (11, 31, 1), (12, 13, 1), (12, 15, 1), (12, 17, 1), (13, 24, 1), (14, 29, 1), (14, 30, 1), (15, 22, 1), (16, 27, 1), (16, 30, 1), (17, 29, 1), (19, 21, 1), (19, 23, 1), (20, 28, 1), (20, 30, 1), (21, 28, 1), (25, 27, 1), (26, 29, 1)]"
396,32.0,"[(0, 6, 1), (0, 8, 1), (0, 17, 1), (1, 3, 1), (1, 9, 1), (1, 18, 1), (2, 7, 1), (2, 25, 1), (2, 30, 1), (3, 5, 1), (3, 9, 1), (4, 10, 1), (4, 15, 1), (4, 24, 1), (5, 20, 1), (5, 22, 1), (6, 11, 1), (6, 19, 1), (7, 16, 1), (7, 22, 1), (8, 27, 1), (8, 29, 1), (9, 12, 1), (10, 11, 1), (10, 24, 1), (11, 14, 1), (12, 23, 1), (12, 30, 1), (13, 20, 1), (13, 28, 1), (13, 31, 1), (14, 26, 1), (14, 29, 1), (15, 28, 1), (15, 31, 1), (16, 18, 1), (16, 23, 1), (17, 18, 1), (17, 28, 1), (19, 25, 1), (19, 26, 1), (20, 30, 1), (21, 22, 1), (21, 26, 1), (21, 27, 1), (23, 31, 1), (24, 25, 1), (27, 29, 1)]"
397,32.0,"[(0, 3, 1), (0, 6, 1), (0, 11, 1), (1, 11, 1), (1, 18, 1), (1, 23, 1), (2, 6, 1), (2, 27, 1), (2, 31, 1), (3, 8, 1), (3, 12, 1), (4, 25, 1), (4, 28, 1), (4, 29, 1), (5, 21, 1), (5, 22, 1), (5, 27, 1), (6, 24, 1), (7, 9, 1), (7, 26, 1), (7, 31, 1), (8, 10, 1), (8, 31, 1), (9, 10, 1), (9, 14, 1), (10, 15, 1), (11, 13, 1), (12, 24, 1), (12, 29, 1), (13, 16, 1), (13, 25, 1), (14, 16, 1), (14, 20, 1), (15, 19, 1), (15, 23, 1), (16, 23, 1), (17, 20, 1), (17, 21, 1), (17, 30, 1), (18, 19, 1), (18, 25, 1), (19, 26, 1), (20, 22, 1), (21, 28, 1), (22, 27, 1), (24, 30, 1), (26, 28, 1), (29, 30, 1)]"
398,32.0,"[(0, 9, 1), (0, 22, 1), (0, 29, 1), (1, 4, 1), (1, 6, 1), (1, 28, 1), (2, 5, 1), (2, 20, 1), (2, 21, 1), (3, 5, 1), (3, 7, 1), (3, 8, 1), (4, 10, 1), (4, 21, 1), (5, 24, 1), (6, 9, 1), (6, 23, 1), (7, 8, 1), (7, 18, 1), (8, 10, 1), (9, 22, 1), (10, 31, 1), (11, 13, 1), (11, 15, 1), (11, 20, 1), (12, 17, 1), (12, 18, 1), (12, 30, 1), (13, 24, 1), (13, 29, 1), (14, 15, 1), (14, 25, 1), (14, 27, 1), (15, 16, 1), (16, 17, 1), (16, 23, 1), (17, 30, 1), (18, 22, 1), (19, 21, 1), (19, 28, 1), (19, 29, 1), (20, 24, 1), (23, 25, 1), (25, 31, 1), (26, 27, 1), (26, 28, 1), (26, 31, 1), (27, 30, 1)]"
399,32.0,"[(0, 6, 1), (0, 25, 1), (0, 26, 1), (1, 20, 1), (1, 22, 1), (1, 25, 1), (2, 4, 1), (2, 7, 1), (2, 22, 1), (3, 5, 1), (3, 14, 1), (3, 30, 1), (4, 7, 1), (4, 19, 1), (5, 12, 1), (5, 15, 1), (6, 17, 1), (6, 18, 1), (7, 28, 1), (8, 17, 1), (8, 23, 1), (8, 28, 1), (9, 24, 1), (9, 29, 1), (9, 31, 1), (10, 21, 1), (10, 24, 1), (10, 28, 1), (11, 23, 1), (11, 27, 1), (11, 31, 1), (12, 14, 1), (12, 20, 1), (13, 15, 1), (13, 17, 1), (13, 18, 1), (14, 23, 1), (15, 18, 1), (16, 19, 1), (16, 25, 1), (16, 27, 1), (19, 21, 1), (20, 31, 1), (21, 29, 1), (22, 24, 1), (26, 27, 1), (26, 30, 1), (29, 30, 1)]"
400,36.0,"[(0, 4, 1), (0, 14, 1), (0, 23, 1), (1, 7, 1), (1, 9, 1), (1, 10, 1), (2, 15, 1), (2, 32, 1), (2, 33, 1), (3, 14, 1), (3, 18, 1), (3, 23, 1), (4, 8, 1), (4, 34, 1), (5, 7, 1), (5, 20, 1), (5, 27, 1), (6, 11, 1), (6, 16, 1), (6, 21, 1), (7, 26, 1), (8, 20, 1), (8, 22, 1), (9, 28, 1), (9, 33, 1), (10, 12, 1), (10, 29, 1), (11, 24, 1), (11, 27, 1), (12, 13, 1), (12, 18, 1), (13, 25, 1), (13, 31, 1), (14, 24, 1), (15, 23, 1), (15, 35, 1), (16, 32, 1), (16, 35, 1), (17, 24, 1), (17, 27, 1), (17, 29, 1), (18, 31, 1), (19, 25, 1), (19, 29, 1), (19, 30, 1), (20, 28, 1), (21, 32, 1), (21, 34, 1), (22, 30, 1), (22, 34, 1), (25, 28, 1), (26, 30, 1), (26, 31, 1), (33, 35, 1)]"
401,36.0,"[(0, 6, 1), (0, 8, 1), (0, 32, 1), (1, 15, 1), (1, 27, 1), (1, 30, 1), (2, 17, 1), (2, 31, 1), (2, 34, 1), (3, 14, 1), (3, 16, 1), (3, 29, 1), (4, 15, 1), (4, 23, 1), (4, 30, 1), (5, 12, 1), (5, 21, 1), (5, 31, 1), (6, 28, 1), (6, 33, 1), (7, 10, 1), (7, 11, 1), (7, 13, 1), (8, 14, 1), (8, 32, 1), (9, 22, 1), (9, 25, 1), (9, 30, 1), (10, 18, 1), (10, 19, 1), (11, 17, 1), (11, 35, 1), (12, 25, 1), (12, 34, 1), (13, 21, 1), (13, 29, 1), (14, 24, 1), (15, 26, 1), (16, 19, 1), (16, 26, 1), (17, 24, 1), (18, 22, 1), (18, 35, 1), (19, 29, 1), (20, 21, 1), (20, 23, 1), (20, 31, 1), (22, 35, 1), (23, 33, 1), (24, 34, 1), (25, 26, 1), (27, 28, 1), (27, 32, 1), (28, 33, 1)]"
402,36.0,"[(0, 20, 1), (0, 28, 1), (0, 35, 1), (1, 4, 1), (1, 11, 1), (1, 19, 1), (2, 11, 1), (2, 14, 1), (2, 29, 1), (3, 15, 1), (3, 21, 1), (3, 34, 1), (4, 9, 1), (4, 22, 1), (5, 29, 1), (5, 33, 1), (5, 35, 1), (6, 12, 1), (6, 24, 1), (6, 25, 1), (7, 10, 1), (7, 27, 1), (7, 29, 1), (8, 16, 1), (8, 17, 1), (8, 27, 1), (9, 10, 1), (9, 13, 1), (10, 31, 1), (11, 17, 1), (12, 16, 1), (12, 22, 1), (13, 19, 1), (13, 26, 1), (14, 21, 1), (14, 28, 1), (15, 28, 1), (15, 32, 1), (16, 27, 1), (17, 21, 1), (18, 20, 1), (18, 24, 1), (18, 32, 1), (19, 31, 1), (20, 30, 1), (22, 33, 1), (23, 25, 1), (23, 30, 1), (23, 31, 1), (24, 34, 1), (25, 26, 1), (26, 30, 1), (32, 34, 1), (33, 35, 1)]"
403,36.0,"[(0, 7, 1), (0, 10, 1), (0, 25, 1), (1, 14, 1), (1, 22, 1), (1, 27, 1), (2, 5, 1), (2, 16, 1), (2, 17, 1), (3, 12, 1), (3, 21, 1), (3, 31, 1), (4, 5, 1), (4, 19, 1), (4, 26, 1), (5, 20, 1), (6, 12, 1), (6, 13, 1), (6, 31, 1), (7, 24, 1), (7, 33, 1), (8, 9, 1), (8, 13, 1), (8, 23, 1), (9, 17, 1), (9, 22, 1), (10, 22, 1), (10, 32, 1), (11, 28, 1), (11, 29, 1), (11, 31, 1), (12, 34, 1), (13, 30, 1), (14, 15, 1), (14, 23, 1), (15, 20, 1), (15, 21, 1), (16, 18, 1), (16, 24, 1), (17, 25, 1), (18, 19, 1), (18, 29, 1), (19, 28, 1), (20, 33, 1), (21, 30, 1), (23, 25, 1), (24, 32, 1), (26, 33, 1), (26, 35, 1), (27, 29, 1), (27, 35, 1), (28, 34, 1), (30, 35, 1), (32, 34, 1)]"
404,36.0,"[(0, 2, 1), (0, 5, 1), (0, 7, 1), (1, 25, 1), (1, 32, 1), (1, 35, 1), (2, 18, 1), (2, 24, 1), (3, 8, 1), (3, 21, 1), (3, 31, 1), (4, 18, 1), (4, 28, 1), (4, 33, 1), (5, 9, 1), (5, 34, 1), (6, 22, 1), (6, 26, 1), (6, 34, 1), (7, 12, 1), (7, 16, 1), (8, 26, 1), (8, 34, 1), (9, 30, 1), (9, 33, 1), (10, 13, 1), (10, 22, 1), (10, 29, 1), (11, 17, 1), (11, 19, 1), (11, 21, 1), (12, 14, 1), (12, 31, 1), (13, 17, 1), (13, 27, 1), (14, 15, 1), (14, 25, 1), (15, 20, 1), (15, 22, 1), (16, 23, 1), (16, 29, 1), (17, 35, 1), (18, 30, 1), (19, 27, 1), (19, 30, 1), (20, 23, 1), (20, 35, 1), (21, 29, 1), (23, 26, 1), (24, 25, 1), (24, 32, 1), (27, 28, 1), (28, 33, 1), (31, 32, 1)]"
405,36.0,"[(0, 4, 1), (0, 12, 1), (0, 19, 1), (1, 3, 1), (1, 13, 1), (1, 34, 1), (2, 13, 1), (2, 17, 1), (2, 25, 1), (3, 18, 1), (3, 28, 1), (4, 5, 1), (4, 19, 1), (5, 8, 1), (5, 23, 1), (6, 15, 1), (6, 21, 1), (6, 30, 1), (7, 15, 1), (7, 33, 1), (7, 35, 1), (8, 16, 1), (8, 26, 1), (9, 11, 1), (9, 12, 1), (9, 14, 1), (10, 13, 1), (10, 21, 1), (10, 35, 1), (11, 29, 1), (11, 31, 1), (12, 27, 1), (14, 26, 1), (14, 33, 1), (15, 33, 1), (16, 18, 1), (16, 32, 1), (17, 29, 1), (17, 30, 1), (18, 32, 1), (19, 29, 1), (20, 22, 1), (20, 28, 1), (20, 35, 1), (21, 24, 1), (22, 23, 1), (22, 27, 1), (23, 30, 1), (24, 28, 1), (24, 31, 1), (25, 27, 1), (25, 32, 1), (26, 34, 1), (31, 34, 1)]"
406,36.0,"[(0, 16, 1), (0, 17, 1), (0, 31, 1), (1, 4, 1), (1, 5, 1), (1, 28, 1), (2, 23, 1), (2, 33, 1), (2, 35, 1), (3, 5, 1), (3, 10, 1), (3, 31, 1), (4, 15, 1), (4, 26, 1), (5, 25, 1), (6, 7, 1), (6, 11, 1), (6, 28, 1), (7, 13, 1), (7, 29, 1), (8, 19, 1), (8, 21, 1), (8, 26, 1), (9, 26, 1), (9, 27, 1), (9, 29, 1), (10, 24, 1), (10, 35, 1), (11, 19, 1), (11, 22, 1), (12, 14, 1), (12, 23, 1), (12, 30, 1), (13, 18, 1), (13, 20, 1), (14, 17, 1), (14, 34, 1), (15, 16, 1), (15, 32, 1), (16, 34, 1), (17, 27, 1), (18, 20, 1), (18, 32, 1), (19, 33, 1), (20, 32, 1), (21, 31, 1), (21, 35, 1), (22, 27, 1), (22, 28, 1), (23, 25, 1), (24, 33, 1), (24, 34, 1), (25, 30, 1), (29, 30, 1)]"
407,36.0,"[(0, 4, 1), (0, 5, 1), (0, 22, 1), (1, 2, 1), (1, 18, 1), (1, 34, 1), (2, 6, 1), (2, 24, 1), (3, 18, 1), (3, 21, 1), (3, 30, 1), (4, 17, 1), (4, 24, 1), (5, 15, 1), (5, 23, 1), (6, 10, 1), (6, 34, 1), (7, 9, 1), (7, 16, 1), (7, 35, 1), (8, 13, 1), (8, 19, 1), (8, 20, 1), (9, 22, 1), (9, 30, 1), (10, 11, 1), (10, 26, 1), (11, 30, 1), (11, 32, 1), (12, 13, 1), (12, 20, 1), (12, 33, 1), (13, 19, 1), (14, 24, 1), (14, 25, 1), (14, 32, 1), (15, 22, 1), (15, 25, 1), (16, 26, 1), (16, 31, 1), (17, 19, 1), (17, 31, 1), (18, 29, 1), (20, 27, 1), (21, 28, 1), (21, 32, 1), (23, 27, 1), (23, 29, 1), (25, 31, 1), (26, 33, 1), (27, 29, 1), (28, 34, 1), (28, 35, 1), (33, 35, 1)]"
408,36.0,"[(0, 7, 1), (0, 18, 1), (0, 35, 1), (1, 2, 1), (1, 20, 1), (1, 27, 1), (2, 12, 1), (2, 17, 1), (3, 6, 1), (3, 15, 1), (3, 26, 1), (4, 5, 1), (4, 8, 1), (4, 27, 1), (5, 31, 1), (5, 35, 1), (6, 11, 1), (6, 19, 1), (7, 13, 1), (7, 27, 1), (8, 16, 1), (8, 19, 1), (9, 18, 1), (9, 21, 1), (9, 25, 1), (10, 11, 1), (10, 31, 1), (10, 33, 1), (11, 30, 1), (12, 25, 1), (12, 35, 1), (13, 33, 1), (13, 34, 1), (14, 17, 1), (14, 23, 1), (14, 32, 1), (15, 29, 1), (15, 34, 1), (16, 26, 1), (16, 31, 1), (17, 29, 1), (18, 24, 1), (19, 24, 1), (20, 29, 1), (20, 33, 1), (21, 22, 1), (21, 25, 1), (22, 23, 1), (22, 34, 1), (23, 30, 1), (24, 28, 1), (26, 32, 1), (28, 30, 1), (28, 32, 1)]"
409,36.0,"[(0, 8, 1), (0, 24, 1), (0, 30, 1), (1, 7, 1), (1, 13, 1), (1, 15, 1), (2, 18, 1), (2, 25, 1), (2, 29, 1), (3, 20, 1), (3, 21, 1), (3, 23, 1), (4, 17, 1), (4, 28, 1), (4, 31, 1), (5, 26, 1), (5, 27, 1), (5, 34, 1), (6, 9, 1), (6, 19, 1), (6, 20, 1), (7, 12, 1), (7, 17, 1), (8, 21, 1), (8, 24, 1), (9, 29, 1), (9, 32, 1), (10, 13, 1), (10, 19, 1), (10, 27, 1), (11, 15, 1), (11, 20, 1), (11, 28, 1), (12, 30, 1), (12, 31, 1), (13, 23, 1), (14, 16, 1), (14, 26, 1), (14, 28, 1), (15, 26, 1), (16, 22, 1), (16, 32, 1), (17, 18, 1), (18, 35, 1), (19, 22, 1), (21, 34, 1), (22, 23, 1), (24, 33, 1), (25, 32, 1), (25, 33, 1), (27, 33, 1), (29, 35, 1), (30, 31, 1), (34, 35, 1)]"
410,36.0,"[(0, 6, 1), (0, 11, 1), (0, 18, 1), (1, 3, 1), (1, 9, 1), (1, 19, 1), (2, 3, 1), (2, 30, 1), (2, 31, 1), (3, 6, 1), (4, 9, 1), (4, 11, 1), (4, 25, 1), (5, 7, 1), (5, 11, 1), (5, 23, 1), (6, 17, 1), (7, 24, 1), (7, 25, 1), (8, 12, 1), (8, 20, 1), (8, 35, 1), (9, 23, 1), (10, 23, 1), (10, 26, 1), (10, 32, 1), (12, 13, 1), (12, 14, 1), (13, 17, 1), (13, 31, 1), (14, 24, 1), (14, 34, 1), (15, 18, 1), (15, 26, 1), (15, 35, 1), (16, 19, 1), (16, 25, 1), (16, 28, 1), (17, 35, 1), (18, 28, 1), (19, 22, 1), (20, 24, 1), (20, 29, 1), (21, 22, 1), (21, 27, 1), (21, 33, 1), (22, 29, 1), (26, 34, 1), (27, 30, 1), (27, 33, 1), (28, 32, 1), (29, 34, 1), (30, 33, 1), (31, 32, 1)]"
411,36.0,"[(0, 5, 1), (0, 25, 1), (0, 31, 1), (1, 11, 1), (1, 16, 1), (1, 33, 1), (2, 4, 1), (2, 25, 1), (2, 35, 1), (3, 8, 1), (3, 13, 1), (3, 28, 1), (4, 24, 1), (4, 29, 1), (5, 19, 1), (5, 26, 1), (6, 11, 1), (6, 15, 1), (6, 16, 1), (7, 18, 1), (7, 23, 1), (7, 34, 1), (8, 21, 1), (8, 30, 1), (9, 13, 1), (9, 23, 1), (9, 32, 1), (10, 14, 1), (10, 19, 1), (10, 22, 1), (11, 20, 1), (12, 26, 1), (12, 27, 1), (12, 35, 1), (13, 23, 1), (14, 29, 1), (14, 30, 1), (15, 17, 1), (15, 24, 1), (16, 32, 1), (17, 21, 1), (17, 22, 1), (18, 20, 1), (18, 31, 1), (19, 26, 1), (20, 33, 1), (21, 33, 1), (22, 34, 1), (24, 31, 1), (25, 28, 1), (27, 32, 1), (27, 35, 1), (28, 29, 1), (30, 34, 1)]"
412,36.0,"[(0, 7, 1), (0, 9, 1), (0, 12, 1), (1, 2, 1), (1, 4, 1), (1, 28, 1), (2, 6, 1), (2, 14, 1), (3, 13, 1), (3, 17, 1), (3, 30, 1), (4, 18, 1), (4, 20, 1), (5, 8, 1), (5, 10, 1), (5, 15, 1), (6, 8, 1), (6, 24, 1), (7, 12, 1), (7, 35, 1), (8, 31, 1), (9, 20, 1), (9, 29, 1), (10, 16, 1), (10, 30, 1), (11, 16, 1), (11, 29, 1), (11, 33, 1), (12, 21, 1), (13, 21, 1), (13, 28, 1), (14, 23, 1), (14, 25, 1), (15, 31, 1), (15, 34, 1), (16, 27, 1), (17, 25, 1), (17, 31, 1), (18, 30, 1), (18, 35, 1), (19, 23, 1), (19, 25, 1), (19, 35, 1), (20, 27, 1), (21, 26, 1), (22, 23, 1), (22, 24, 1), (22, 26, 1), (24, 27, 1), (26, 32, 1), (28, 33, 1), (29, 34, 1), (32, 33, 1), (32, 34, 1)]"
413,36.0,"[(0, 8, 1), (0, 23, 1), (0, 30, 1), (1, 4, 1), (1, 15, 1), (1, 27, 1), (2, 17, 1), (2, 24, 1), (2, 31, 1), (3, 18, 1), (3, 19, 1), (3, 33, 1), (4, 16, 1), (4, 27, 1), (5, 8, 1), (5, 13, 1), (5, 22, 1), (6, 18, 1), (6, 21, 1), (6, 33, 1), (7, 11, 1), (7, 13, 1), (7, 15, 1), (8, 25, 1), (9, 16, 1), (9, 18, 1), (9, 30, 1), (10, 19, 1), (10, 21, 1), (10, 35, 1), (11, 12, 1), (11, 19, 1), (12, 20, 1), (12, 21, 1), (13, 35, 1), (14, 24, 1), (14, 29, 1), (14, 30, 1), (15, 23, 1), (16, 28, 1), (17, 23, 1), (17, 32, 1), (20, 26, 1), (20, 34, 1), (22, 29, 1), (22, 31, 1), (24, 29, 1), (25, 27, 1), (25, 32, 1), (26, 28, 1), (26, 35, 1), (28, 33, 1), (31, 34, 1), (32, 34, 1)]"
414,36.0,"[(0, 8, 1), (0, 32, 1), (0, 33, 1), (1, 17, 1), (1, 24, 1), (1, 33, 1), (2, 6, 1), (2, 7, 1), (2, 17, 1), (3, 13, 1), (3, 22, 1), (3, 34, 1), (4, 19, 1), (4, 30, 1), (4, 34, 1), (5, 9, 1), (5, 10, 1), (5, 18, 1), (6, 8, 1), (6, 16, 1), (7, 10, 1), (7, 32, 1), (8, 21, 1), (9, 27, 1), (9, 31, 1), (10, 26, 1), (11, 14, 1), (11, 30, 1), (11, 35, 1), (12, 15, 1), (12, 16, 1), (12, 26, 1), (13, 14, 1), (13, 34, 1), (14, 22, 1), (15, 18, 1), (15, 28, 1), (16, 29, 1), (17, 23, 1), (18, 27, 1), (19, 20, 1), (19, 29, 1), (20, 29, 1), (20, 31, 1), (21, 30, 1), (21, 33, 1), (22, 35, 1), (23, 25, 1), (23, 32, 1), (24, 28, 1), (24, 31, 1), (25, 27, 1), (25, 35, 1), (26, 28, 1)]"
415,36.0,"[(0, 17, 1), (0, 32, 1), (0, 35, 1), (1, 8, 1), (1, 15, 1), (1, 21, 1), (2, 10, 1), (2, 22, 1), (2, 31, 1), (3, 9, 1), (3, 19, 1), (3, 27, 1), (4, 11, 1), (4, 26, 1), (4, 30, 1), (5, 10, 1), (5, 11, 1), (5, 24, 1), (6, 21, 1), (6, 25, 1), (6, 29, 1), (7, 12, 1), (7, 22, 1), (7, 26, 1), (8, 12, 1), (8, 34, 1), (9, 24, 1), (9, 34, 1), (10, 11, 1), (12, 32, 1), (13, 15, 1), (13, 17, 1), (13, 28, 1), (14, 16, 1), (14, 20, 1), (14, 30, 1), (15, 27, 1), (16, 31, 1), (16, 33, 1), (17, 18, 1), (18, 20, 1), (18, 23, 1), (19, 20, 1), (19, 35, 1), (21, 29, 1), (22, 32, 1), (23, 30, 1), (23, 35, 1), (24, 25, 1), (25, 27, 1), (26, 33, 1), (28, 29, 1), (28, 31, 1), (33, 34, 1)]"
416,36.0,"[(0, 13, 1), (0, 18, 1), (0, 32, 1), (1, 2, 1), (1, 4, 1), (1, 22, 1), (2, 11, 1), (2, 17, 1), (3, 7, 1), (3, 15, 1), (3, 29, 1), (4, 17, 1), (4, 26, 1), (5, 14, 1), (5, 25, 1), (5, 35, 1), (6, 10, 1), (6, 15, 1), (6, 20, 1), (7, 10, 1), (7, 28, 1), (8, 14, 1), (8, 20, 1), (8, 25, 1), (9, 24, 1), (9, 26, 1), (9, 29, 1), (10, 27, 1), (11, 16, 1), (11, 31, 1), (12, 19, 1), (12, 22, 1), (12, 30, 1), (13, 22, 1), (13, 25, 1), (14, 34, 1), (15, 30, 1), (16, 17, 1), (16, 34, 1), (18, 27, 1), (18, 32, 1), (19, 26, 1), (19, 28, 1), (20, 29, 1), (21, 23, 1), (21, 30, 1), (21, 33, 1), (23, 24, 1), (23, 35, 1), (24, 31, 1), (27, 33, 1), (28, 32, 1), (31, 34, 1), (33, 35, 1)]"
417,36.0,"[(0, 2, 1), (0, 10, 1), (0, 16, 1), (1, 4, 1), (1, 25, 1), (1, 29, 1), (2, 5, 1), (2, 14, 1), (3, 9, 1), (3, 18, 1), (3, 19, 1), (4, 11, 1), (4, 27, 1), (5, 26, 1), (5, 27, 1), (6, 8, 1), (6, 20, 1), (6, 34, 1), (7, 13, 1), (7, 32, 1), (7, 34, 1), (8, 25, 1), (8, 29, 1), (9, 10, 1), (9, 22, 1), (10, 15, 1), (11, 12, 1), (11, 32, 1), (12, 16, 1), (12, 34, 1), (13, 28, 1), (13, 30, 1), (14, 20, 1), (14, 26, 1), (15, 30, 1), (15, 31, 1), (16, 18, 1), (17, 24, 1), (17, 27, 1), (17, 31, 1), (18, 22, 1), (19, 21, 1), (19, 35, 1), (20, 30, 1), (21, 31, 1), (21, 35, 1), (22, 33, 1), (23, 28, 1), (23, 29, 1), (23, 33, 1), (24, 26, 1), (24, 28, 1), (25, 32, 1), (33, 35, 1)]"
418,36.0,"[(0, 19, 1), (0, 32, 1), (0, 33, 1), (1, 19, 1), (1, 21, 1), (1, 28, 1), (2, 5, 1), (2, 34, 1), (2, 35, 1), (3, 12, 1), (3, 17, 1), (3, 23, 1), (4, 6, 1), (4, 28, 1), (4, 30, 1), (5, 29, 1), (5, 31, 1), (6, 10, 1), (6, 25, 1), (7, 12, 1), (7, 13, 1), (7, 25, 1), (8, 13, 1), (8, 21, 1), (8, 29, 1), (9, 13, 1), (9, 16, 1), (9, 18, 1), (10, 22, 1), (10, 24, 1), (11, 16, 1), (11, 18, 1), (11, 27, 1), (12, 30, 1), (14, 18, 1), (14, 22, 1), (14, 30, 1), (15, 17, 1), (15, 32, 1), (15, 35, 1), (16, 26, 1), (17, 27, 1), (19, 24, 1), (20, 23, 1), (20, 27, 1), (20, 34, 1), (21, 26, 1), (22, 35, 1), (23, 31, 1), (24, 26, 1), (25, 32, 1), (28, 33, 1), (29, 34, 1), (31, 33, 1)]"
419,36.0,"[(0, 5, 1), (0, 25, 1), (0, 33, 1), (1, 15, 1), (1, 16, 1), (1, 22, 1), (2, 8, 1), (2, 13, 1), (2, 35, 1), (3, 8, 1), (3, 10, 1), (3, 13, 1), (4, 7, 1), (4, 24, 1), (4, 32, 1), (5, 6, 1), (5, 15, 1), (6, 14, 1), (6, 26, 1), (7, 14, 1), (7, 17, 1), (8, 34, 1), (9, 22, 1), (9, 27, 1), (9, 33, 1), (10, 26, 1), (10, 32, 1), (11, 21, 1), (11, 22, 1), (11, 30, 1), (12, 14, 1), (12, 17, 1), (12, 30, 1), (13, 28, 1), (15, 21, 1), (16, 20, 1), (16, 29, 1), (17, 34, 1), (18, 26, 1), (18, 27, 1), (18, 29, 1), (19, 24, 1), (19, 27, 1), (19, 32, 1), (20, 23, 1), (20, 31, 1), (21, 35, 1), (23, 25, 1), (23, 31, 1), (24, 35, 1), (25, 28, 1), (28, 31, 1), (29, 34, 1), (30, 33, 1)]"
420,36.0,"[(0, 17, 1), (0, 18, 1), (0, 27, 1), (1, 3, 1), (1, 4, 1), (1, 31, 1), (2, 6, 1), (2, 11, 1), (2, 28, 1), (3, 15, 1), (3, 28, 1), (4, 7, 1), (4, 19, 1), (5, 16, 1), (5, 25, 1), (5, 33, 1), (6, 23, 1), (6, 24, 1), (7, 11, 1), (7, 20, 1), (8, 21, 1), (8, 24, 1), (8, 33, 1), (9, 22, 1), (9, 32, 1), (9, 35, 1), (10, 19, 1), (10, 34, 1), (10, 35, 1), (11, 23, 1), (12, 18, 1), (12, 27, 1), (12, 30, 1), (13, 27, 1), (13, 29, 1), (13, 31, 1), (14, 26, 1), (14, 30, 1), (14, 32, 1), (15, 16, 1), (15, 22, 1), (16, 22, 1), (17, 34, 1), (17, 35, 1), (18, 24, 1), (19, 31, 1), (20, 30, 1), (20, 34, 1), (21, 28, 1), (21, 29, 1), (23, 33, 1), (25, 26, 1), (25, 29, 1), (26, 32, 1)]"
421,36.0,"[(0, 12, 1), (0, 16, 1), (0, 24, 1), (1, 9, 1), (1, 15, 1), (1, 35, 1), (2, 7, 1), (2, 11, 1), (2, 13, 1), (3, 5, 1), (3, 8, 1), (3, 23, 1), (4, 11, 1), (4, 12, 1), (4, 18, 1), (5, 14, 1), (5, 16, 1), (6, 21, 1), (6, 22, 1), (6, 23, 1), (7, 24, 1), (7, 32, 1), (8, 10, 1), (8, 22, 1), (9, 15, 1), (9, 27, 1), (10, 28, 1), (10, 32, 1), (11, 25, 1), (12, 28, 1), (13, 19, 1), (13, 31, 1), (14, 26, 1), (14, 27, 1), (15, 29, 1), (16, 27, 1), (17, 21, 1), (17, 26, 1), (17, 31, 1), (18, 25, 1), (18, 28, 1), (19, 22, 1), (19, 29, 1), (20, 30, 1), (20, 31, 1), (20, 35, 1), (21, 25, 1), (23, 24, 1), (26, 30, 1), (29, 33, 1), (30, 34, 1), (32, 34, 1), (33, 34, 1), (33, 35, 1)]"
422,36.0,"[(0, 7, 1), (0, 11, 1), (0, 14, 1), (1, 4, 1), (1, 28, 1), (1, 30, 1), (2, 15, 1), (2, 26, 1), (2, 35, 1), (3, 6, 1), (3, 17, 1), (3, 22, 1), (4, 24, 1), (4, 33, 1), (5, 12, 1), (5, 19, 1), (5, 21, 1), (6, 18, 1), (6, 29, 1), (7, 25, 1), (7, 33, 1), (8, 27, 1), (8, 32, 1), (8, 34, 1), (9, 23, 1), (9, 25, 1), (9, 29, 1), (10, 16, 1), (10, 30, 1), (10, 32, 1), (11, 20, 1), (11, 25, 1), (12, 14, 1), (12, 31, 1), (13, 17, 1), (13, 22, 1), (13, 28, 1), (14, 31, 1), (15, 24, 1), (15, 26, 1), (16, 26, 1), (16, 34, 1), (17, 23, 1), (18, 20, 1), (18, 34, 1), (19, 24, 1), (19, 35, 1), (20, 21, 1), (21, 22, 1), (23, 33, 1), (27, 29, 1), (27, 30, 1), (28, 31, 1), (32, 35, 1)]"
423,36.0,"[(0, 1, 1), (0, 6, 1), (0, 8, 1), (1, 9, 1), (1, 21, 1), (2, 18, 1), (2, 21, 1), (2, 33, 1), (3, 11, 1), (3, 12, 1), (3, 17, 1), (4, 18, 1), (4, 19, 1), (4, 26, 1), (5, 10, 1), (5, 18, 1), (5, 25, 1), (6, 22, 1), (6, 33, 1), (7, 16, 1), (7, 20, 1), (7, 35, 1), (8, 20, 1), (8, 22, 1), (9, 13, 1), (9, 28, 1), (10, 27, 1), (10, 31, 1), (11, 28, 1), (11, 29, 1), (12, 20, 1), (12, 29, 1), (13, 24, 1), (13, 26, 1), (14, 16, 1), (14, 19, 1), (14, 24, 1), (15, 17, 1), (15, 25, 1), (15, 33, 1), (16, 35, 1), (17, 21, 1), (19, 24, 1), (22, 26, 1), (23, 27, 1), (23, 32, 1), (23, 34, 1), (25, 34, 1), (27, 31, 1), (28, 30, 1), (29, 34, 1), (30, 32, 1), (30, 35, 1), (31, 32, 1)]"
424,36.0,"[(0, 6, 1), (0, 22, 1), (0, 34, 1), (1, 12, 1), (1, 29, 1), (1, 30, 1), (2, 4, 1), (2, 20, 1), (2, 24, 1), (3, 6, 1), (3, 16, 1), (3, 31, 1), (4, 9, 1), (4, 27, 1), (5, 17, 1), (5, 20, 1), (5, 25, 1), (6, 29, 1), (7, 9, 1), (7, 17, 1), (7, 18, 1), (8, 10, 1), (8, 20, 1), (8, 23, 1), (9, 15, 1), (10, 31, 1), (10, 34, 1), (11, 21, 1), (11, 22, 1), (11, 25, 1), (12, 24, 1), (12, 35, 1), (13, 18, 1), (13, 21, 1), (13, 30, 1), (14, 18, 1), (14, 19, 1), (14, 21, 1), (15, 23, 1), (15, 27, 1), (16, 26, 1), (16, 30, 1), (17, 33, 1), (19, 23, 1), (19, 27, 1), (22, 26, 1), (24, 33, 1), (25, 28, 1), (26, 32, 1), (28, 29, 1), (28, 35, 1), (31, 35, 1), (32, 33, 1), (32, 34, 1)]"
425,36.0,"[(0, 11, 1), (0, 15, 1), (0, 17, 1), (1, 24, 1), (1, 28, 1), (1, 34, 1), (2, 12, 1), (2, 19, 1), (2, 22, 1), (3, 30, 1), (3, 33, 1), (3, 35, 1), (4, 16, 1), (4, 25, 1), (4, 32, 1), (5, 11, 1), (5, 20, 1), (5, 22, 1), (6, 8, 1), (6, 18, 1), (6, 21, 1), (7, 17, 1), (7, 24, 1), (7, 27, 1), (8, 30, 1), (8, 34, 1), (9, 10, 1), (9, 11, 1), (9, 25, 1), (10, 13, 1), (10, 34, 1), (12, 15, 1), (12, 19, 1), (13, 19, 1), (13, 21, 1), (14, 26, 1), (14, 29, 1), (14, 33, 1), (15, 29, 1), (16, 28, 1), (16, 35, 1), (17, 31, 1), (18, 22, 1), (18, 35, 1), (20, 31, 1), (20, 32, 1), (21, 25, 1), (23, 24, 1), (23, 30, 1), (23, 31, 1), (26, 29, 1), (26, 33, 1), (27, 28, 1), (27, 32, 1)]"
426,36.0,"[(0, 9, 1), (0, 25, 1), (0, 29, 1), (1, 3, 1), (1, 9, 1), (1, 24, 1), (2, 20, 1), (2, 30, 1), (2, 32, 1), (3, 14, 1), (3, 30, 1), (4, 10, 1), (4, 14, 1), (4, 21, 1), (5, 12, 1), (5, 16, 1), (5, 18, 1), (6, 31, 1), (6, 32, 1), (6, 35, 1), (7, 14, 1), (7, 26, 1), (7, 28, 1), (8, 9, 1), (8, 10, 1), (8, 28, 1), (10, 19, 1), (11, 13, 1), (11, 15, 1), (11, 17, 1), (12, 27, 1), (12, 33, 1), (13, 18, 1), (13, 21, 1), (15, 29, 1), (15, 31, 1), (16, 23, 1), (16, 27, 1), (17, 22, 1), (17, 25, 1), (18, 29, 1), (19, 22, 1), (19, 34, 1), (20, 25, 1), (20, 33, 1), (21, 24, 1), (22, 35, 1), (23, 28, 1), (23, 32, 1), (24, 27, 1), (26, 30, 1), (26, 33, 1), (31, 34, 1), (34, 35, 1)]"
427,36.0,"[(0, 11, 1), (0, 23, 1), (0, 31, 1), (1, 10, 1), (1, 11, 1), (1, 26, 1), (2, 3, 1), (2, 12, 1), (2, 25, 1), (3, 5, 1), (3, 33, 1), (4, 7, 1), (4, 9, 1), (4, 18, 1), (5, 15, 1), (5, 28, 1), (6, 19, 1), (6, 20, 1), (6, 35, 1), (7, 21, 1), (7, 23, 1), (8, 26, 1), (8, 29, 1), (8, 34, 1), (9, 24, 1), (9, 28, 1), (10, 21, 1), (10, 27, 1), (11, 19, 1), (12, 22, 1), (12, 33, 1), (13, 14, 1), (13, 31, 1), (13, 32, 1), (14, 24, 1), (14, 30, 1), (15, 24, 1), (15, 32, 1), (16, 18, 1), (16, 28, 1), (16, 33, 1), (17, 20, 1), (17, 30, 1), (17, 35, 1), (18, 32, 1), (19, 21, 1), (20, 26, 1), (22, 30, 1), (22, 31, 1), (23, 27, 1), (25, 29, 1), (25, 35, 1), (27, 34, 1), (29, 34, 1)]"
428,36.0,"[(0, 1, 1), (0, 11, 1), (0, 33, 1), (1, 10, 1), (1, 20, 1), (2, 4, 1), (2, 25, 1), (2, 34, 1), (3, 14, 1), (3, 21, 1), (3, 23, 1), (4, 8, 1), (4, 21, 1), (5, 15, 1), (5, 19, 1), (5, 25, 1), (6, 17, 1), (6, 23, 1), (6, 28, 1), (7, 8, 1), (7, 24, 1), (7, 26, 1), (8, 27, 1), (9, 20, 1), (9, 27, 1), (9, 30, 1), (10, 28, 1), (10, 34, 1), (11, 14, 1), (11, 17, 1), (12, 15, 1), (12, 26, 1), (12, 27, 1), (13, 16, 1), (13, 18, 1), (13, 31, 1), (14, 31, 1), (15, 29, 1), (16, 18, 1), (16, 35, 1), (17, 32, 1), (18, 22, 1), (19, 20, 1), (19, 32, 1), (21, 30, 1), (22, 23, 1), (22, 28, 1), (24, 29, 1), (24, 32, 1), (25, 29, 1), (26, 33, 1), (30, 35, 1), (31, 34, 1), (33, 35, 1)]"
429,36.0,"[(0, 4, 1), (0, 8, 1), (0, 10, 1), (1, 3, 1), (1, 13, 1), (1, 15, 1), (2, 28, 1), (2, 33, 1), (2, 35, 1), (3, 6, 1), (3, 16, 1), (4, 17, 1), (4, 30, 1), (5, 8, 1), (5, 16, 1), (5, 21, 1), (6, 29, 1), (6, 31, 1), (7, 24, 1), (7, 27, 1), (7, 34, 1), (8, 31, 1), (9, 12, 1), (9, 14, 1), (9, 21, 1), (10, 22, 1), (10, 35, 1), (11, 14, 1), (11, 19, 1), (11, 30, 1), (12, 19, 1), (12, 26, 1), (13, 14, 1), (13, 33, 1), (15, 26, 1), (15, 29, 1), (16, 22, 1), (17, 25, 1), (17, 34, 1), (18, 24, 1), (18, 27, 1), (18, 33, 1), (19, 20, 1), (20, 28, 1), (20, 31, 1), (21, 23, 1), (22, 23, 1), (23, 32, 1), (24, 25, 1), (25, 35, 1), (26, 34, 1), (27, 32, 1), (28, 29, 1), (30, 32, 1)]"
430,36.0,"[(0, 26, 1), (0, 29, 1), (0, 35, 1), (1, 2, 1), (1, 32, 1), (1, 34, 1), (2, 8, 1), (2, 19, 1), (3, 7, 1), (3, 12, 1), (3, 26, 1), (4, 16, 1), (4, 19, 1), (4, 23, 1), (5, 8, 1), (5, 10, 1), (5, 16, 1), (6, 9, 1), (6, 32, 1), (6, 35, 1), (7, 15, 1), (7, 22, 1), (8, 10, 1), (9, 15, 1), (9, 20, 1), (10, 12, 1), (11, 19, 1), (11, 25, 1), (11, 28, 1), (12, 28, 1), (13, 27, 1), (13, 30, 1), (13, 33, 1), (14, 24, 1), (14, 27, 1), (14, 29, 1), (15, 20, 1), (16, 34, 1), (17, 21, 1), (17, 23, 1), (17, 35, 1), (18, 21, 1), (18, 26, 1), (18, 30, 1), (20, 31, 1), (21, 22, 1), (22, 24, 1), (23, 34, 1), (24, 33, 1), (25, 28, 1), (25, 31, 1), (27, 29, 1), (30, 31, 1), (32, 33, 1)]"
431,36.0,"[(0, 21, 1), (0, 29, 1), (0, 30, 1), (1, 17, 1), (1, 24, 1), (1, 34, 1), (2, 18, 1), (2, 31, 1), (2, 32, 1), (3, 9, 1), (3, 20, 1), (3, 29, 1), (4, 16, 1), (4, 20, 1), (4, 23, 1), (5, 7, 1), (5, 10, 1), (5, 14, 1), (6, 9, 1), (6, 11, 1), (6, 16, 1), (7, 13, 1), (7, 28, 1), (8, 15, 1), (8, 23, 1), (8, 35, 1), (9, 33, 1), (10, 13, 1), (10, 25, 1), (11, 14, 1), (11, 16, 1), (12, 14, 1), (12, 22, 1), (12, 35, 1), (13, 17, 1), (15, 19, 1), (15, 33, 1), (17, 28, 1), (18, 22, 1), (18, 31, 1), (19, 23, 1), (19, 34, 1), (20, 24, 1), (21, 29, 1), (21, 32, 1), (22, 27, 1), (24, 30, 1), (25, 26, 1), (25, 27, 1), (26, 27, 1), (26, 28, 1), (30, 35, 1), (31, 33, 1), (32, 34, 1)]"
432,36.0,"[(0, 3, 1), (0, 9, 1), (0, 19, 1), (1, 8, 1), (1, 28, 1), (1, 29, 1), (2, 9, 1), (2, 27, 1), (2, 32, 1), (3, 18, 1), (3, 28, 1), (4, 14, 1), (4, 22, 1), (4, 26, 1), (5, 15, 1), (5, 16, 1), (5, 26, 1), (6, 9, 1), (6, 29, 1), (6, 33, 1), (7, 17, 1), (7, 22, 1), (7, 24, 1), (8, 15, 1), (8, 30, 1), (10, 11, 1), (10, 15, 1), (10, 26, 1), (11, 27, 1), (11, 33, 1), (12, 21, 1), (12, 24, 1), (12, 25, 1), (13, 19, 1), (13, 21, 1), (13, 32, 1), (14, 25, 1), (14, 34, 1), (16, 20, 1), (16, 23, 1), (17, 31, 1), (17, 35, 1), (18, 23, 1), (18, 28, 1), (19, 20, 1), (20, 27, 1), (21, 30, 1), (22, 34, 1), (23, 33, 1), (24, 31, 1), (25, 31, 1), (29, 35, 1), (30, 34, 1), (32, 35, 1)]"
433,36.0,"[(0, 10, 1), (0, 13, 1), (0, 32, 1), (1, 14, 1), (1, 16, 1), (1, 18, 1), (2, 7, 1), (2, 13, 1), (2, 25, 1), (3, 14, 1), (3, 22, 1), (3, 23, 1), (4, 6, 1), (4, 26, 1), (4, 31, 1), (5, 9, 1), (5, 12, 1), (5, 35, 1), (6, 15, 1), (6, 25, 1), (7, 12, 1), (7, 17, 1), (8, 23, 1), (8, 24, 1), (8, 28, 1), (9, 12, 1), (9, 21, 1), (10, 17, 1), (10, 21, 1), (11, 14, 1), (11, 30, 1), (11, 32, 1), (13, 30, 1), (15, 28, 1), (15, 35, 1), (16, 23, 1), (16, 33, 1), (17, 29, 1), (18, 19, 1), (18, 34, 1), (19, 30, 1), (19, 33, 1), (20, 25, 1), (20, 31, 1), (20, 33, 1), (21, 31, 1), (22, 28, 1), (22, 29, 1), (24, 27, 1), (24, 35, 1), (26, 27, 1), (26, 29, 1), (27, 34, 1), (32, 34, 1)]"
434,36.0,"[(0, 1, 1), (0, 11, 1), (0, 25, 1), (1, 3, 1), (1, 26, 1), (2, 27, 1), (2, 32, 1), (2, 34, 1), (3, 11, 1), (3, 13, 1), (4, 29, 1), (4, 34, 1), (4, 35, 1), (5, 30, 1), (5, 33, 1), (5, 35, 1), (6, 10, 1), (6, 21, 1), (6, 23, 1), (7, 8, 1), (7, 16, 1), (7, 22, 1), (8, 15, 1), (8, 17, 1), (9, 18, 1), (9, 28, 1), (9, 31, 1), (10, 19, 1), (10, 20, 1), (11, 26, 1), (12, 15, 1), (12, 20, 1), (12, 21, 1), (13, 14, 1), (13, 19, 1), (14, 17, 1), (14, 24, 1), (15, 28, 1), (16, 20, 1), (16, 32, 1), (17, 25, 1), (18, 27, 1), (18, 33, 1), (19, 23, 1), (21, 23, 1), (22, 27, 1), (22, 35, 1), (24, 32, 1), (24, 34, 1), (25, 29, 1), (26, 33, 1), (28, 31, 1), (29, 30, 1), (30, 31, 1)]"
435,36.0,"[(0, 25, 1), (0, 30, 1), (0, 33, 1), (1, 10, 1), (1, 15, 1), (1, 18, 1), (2, 16, 1), (2, 18, 1), (2, 20, 1), (3, 4, 1), (3, 14, 1), (3, 21, 1), (4, 19, 1), (4, 26, 1), (5, 8, 1), (5, 9, 1), (5, 34, 1), (6, 24, 1), (6, 28, 1), (6, 35, 1), (7, 21, 1), (7, 24, 1), (7, 29, 1), (8, 19, 1), (8, 35, 1), (9, 14, 1), (9, 23, 1), (10, 15, 1), (10, 28, 1), (11, 15, 1), (11, 29, 1), (11, 30, 1), (12, 16, 1), (12, 22, 1), (12, 27, 1), (13, 22, 1), (13, 25, 1), (13, 26, 1), (14, 33, 1), (16, 21, 1), (17, 30, 1), (17, 31, 1), (17, 32, 1), (18, 22, 1), (19, 35, 1), (20, 27, 1), (20, 28, 1), (23, 26, 1), (23, 34, 1), (24, 31, 1), (25, 32, 1), (27, 34, 1), (29, 32, 1), (31, 33, 1)]"
436,36.0,"[(0, 2, 1), (0, 18, 1), (0, 33, 1), (1, 10, 1), (1, 27, 1), (1, 35, 1), (2, 4, 1), (2, 35, 1), (3, 13, 1), (3, 28, 1), (3, 31, 1), (4, 14, 1), (4, 30, 1), (5, 25, 1), (5, 26, 1), (5, 32, 1), (6, 12, 1), (6, 20, 1), (6, 28, 1), (7, 16, 1), (7, 19, 1), (7, 33, 1), (8, 11, 1), (8, 14, 1), (8, 27, 1), (9, 15, 1), (9, 31, 1), (9, 32, 1), (10, 17, 1), (10, 30, 1), (11, 19, 1), (11, 23, 1), (12, 23, 1), (12, 24, 1), (13, 14, 1), (13, 22, 1), (15, 21, 1), (15, 23, 1), (16, 22, 1), (16, 31, 1), (17, 21, 1), (17, 29, 1), (18, 20, 1), (18, 30, 1), (19, 34, 1), (20, 24, 1), (21, 24, 1), (22, 27, 1), (25, 26, 1), (25, 28, 1), (26, 29, 1), (29, 32, 1), (33, 34, 1), (34, 35, 1)]"
437,36.0,"[(0, 7, 1), (0, 14, 1), (0, 34, 1), (1, 23, 1), (1, 28, 1), (1, 33, 1), (2, 13, 1), (2, 16, 1), (2, 27, 1), (3, 6, 1), (3, 8, 1), (3, 26, 1), (4, 21, 1), (4, 28, 1), (4, 31, 1), (5, 12, 1), (5, 20, 1), (5, 31, 1), (6, 19, 1), (6, 25, 1), (7, 8, 1), (7, 23, 1), (8, 25, 1), (9, 17, 1), (9, 18, 1), (9, 35, 1), (10, 12, 1), (10, 20, 1), (10, 27, 1), (11, 15, 1), (11, 19, 1), (11, 34, 1), (12, 26, 1), (13, 27, 1), (13, 30, 1), (14, 17, 1), (14, 32, 1), (15, 21, 1), (15, 23, 1), (16, 17, 1), (16, 24, 1), (18, 22, 1), (18, 33, 1), (19, 30, 1), (20, 22, 1), (21, 35, 1), (22, 24, 1), (24, 34, 1), (25, 26, 1), (28, 32, 1), (29, 31, 1), (29, 32, 1), (29, 33, 1), (30, 35, 1)]"
438,36.0,"[(0, 16, 1), (0, 18, 1), (0, 26, 1), (1, 19, 1), (1, 21, 1), (1, 22, 1), (2, 11, 1), (2, 17, 1), (2, 30, 1), (3, 5, 1), (3, 10, 1), (3, 33, 1), (4, 18, 1), (4, 27, 1), (4, 34, 1), (5, 12, 1), (5, 24, 1), (6, 15, 1), (6, 20, 1), (6, 32, 1), (7, 10, 1), (7, 23, 1), (7, 35, 1), (8, 11, 1), (8, 16, 1), (8, 26, 1), (9, 12, 1), (9, 14, 1), (9, 15, 1), (10, 33, 1), (11, 26, 1), (12, 35, 1), (13, 24, 1), (13, 27, 1), (13, 31, 1), (14, 25, 1), (14, 28, 1), (15, 25, 1), (16, 34, 1), (17, 28, 1), (17, 32, 1), (18, 31, 1), (19, 24, 1), (19, 35, 1), (20, 23, 1), (20, 34, 1), (21, 22, 1), (21, 30, 1), (22, 29, 1), (23, 31, 1), (25, 32, 1), (27, 29, 1), (28, 33, 1), (29, 30, 1)]"
439,36.0,"[(0, 2, 1), (0, 17, 1), (0, 28, 1), (1, 3, 1), (1, 21, 1), (1, 24, 1), (2, 22, 1), (2, 26, 1), (3, 21, 1), (3, 24, 1), (4, 6, 1), (4, 22, 1), (4, 30, 1), (5, 19, 1), (5, 23, 1), (5, 31, 1), (6, 12, 1), (6, 15, 1), (7, 9, 1), (7, 15, 1), (7, 26, 1), (8, 12, 1), (8, 27, 1), (8, 32, 1), (9, 25, 1), (9, 34, 1), (10, 16, 1), (10, 17, 1), (10, 33, 1), (11, 14, 1), (11, 32, 1), (11, 33, 1), (12, 20, 1), (13, 29, 1), (13, 33, 1), (13, 34, 1), (14, 16, 1), (14, 35, 1), (15, 31, 1), (16, 34, 1), (17, 26, 1), (18, 25, 1), (18, 27, 1), (18, 35, 1), (19, 23, 1), (19, 30, 1), (20, 23, 1), (20, 29, 1), (21, 25, 1), (22, 24, 1), (27, 28, 1), (28, 35, 1), (29, 30, 1), (31, 32, 1)]"
440,36.0,"[(0, 1, 1), (0, 28, 1), (0, 34, 1), (1, 32, 1), (1, 35, 1), (2, 9, 1), (2, 20, 1), (2, 33, 1), (3, 11, 1), (3, 16, 1), (3, 31, 1), (4, 5, 1), (4, 12, 1), (4, 23, 1), (5, 26, 1), (5, 32, 1), (6, 11, 1), (6, 14, 1), (6, 22, 1), (7, 14, 1), (7, 27, 1), (7, 30, 1), (8, 22, 1), (8, 23, 1), (8, 27, 1), (9, 10, 1), (9, 17, 1), (10, 13, 1), (10, 21, 1), (11, 32, 1), (12, 18, 1), (12, 34, 1), (13, 16, 1), (13, 26, 1), (14, 16, 1), (15, 24, 1), (15, 28, 1), (15, 30, 1), (17, 23, 1), (17, 30, 1), (18, 21, 1), (18, 35, 1), (19, 24, 1), (19, 25, 1), (19, 29, 1), (20, 26, 1), (20, 29, 1), (21, 33, 1), (22, 24, 1), (25, 27, 1), (25, 28, 1), (29, 35, 1), (31, 33, 1), (31, 34, 1)]"
441,36.0,"[(0, 3, 1), (0, 4, 1), (0, 21, 1), (1, 2, 1), (1, 19, 1), (1, 20, 1), (2, 5, 1), (2, 18, 1), (3, 10, 1), (3, 29, 1), (4, 11, 1), (4, 28, 1), (5, 28, 1), (5, 35, 1), (6, 9, 1), (6, 18, 1), (6, 26, 1), (7, 26, 1), (7, 28, 1), (7, 35, 1), (8, 11, 1), (8, 12, 1), (8, 16, 1), (9, 14, 1), (9, 30, 1), (10, 19, 1), (10, 23, 1), (11, 34, 1), (12, 13, 1), (12, 24, 1), (13, 23, 1), (13, 24, 1), (14, 19, 1), (14, 29, 1), (15, 16, 1), (15, 31, 1), (15, 32, 1), (16, 22, 1), (17, 20, 1), (17, 26, 1), (17, 27, 1), (18, 24, 1), (20, 35, 1), (21, 27, 1), (21, 31, 1), (22, 25, 1), (22, 34, 1), (23, 32, 1), (25, 33, 1), (25, 34, 1), (27, 32, 1), (29, 33, 1), (30, 31, 1), (30, 33, 1)]"
442,36.0,"[(0, 6, 1), (0, 27, 1), (0, 30, 1), (1, 13, 1), (1, 17, 1), (1, 23, 1), (2, 7, 1), (2, 10, 1), (2, 12, 1), (3, 20, 1), (3, 23, 1), (3, 32, 1), (4, 9, 1), (4, 12, 1), (4, 29, 1), (5, 25, 1), (5, 27, 1), (5, 28, 1), (6, 14, 1), (6, 22, 1), (7, 21, 1), (7, 26, 1), (8, 13, 1), (8, 16, 1), (8, 19, 1), (9, 14, 1), (9, 30, 1), (10, 18, 1), (10, 31, 1), (11, 18, 1), (11, 25, 1), (11, 34, 1), (12, 28, 1), (13, 28, 1), (14, 34, 1), (15, 16, 1), (15, 23, 1), (15, 30, 1), (16, 17, 1), (17, 26, 1), (18, 33, 1), (19, 24, 1), (19, 27, 1), (20, 29, 1), (20, 35, 1), (21, 33, 1), (21, 35, 1), (22, 29, 1), (22, 31, 1), (24, 33, 1), (24, 35, 1), (25, 34, 1), (26, 32, 1), (31, 32, 1)]"
443,36.0,"[(0, 1, 1), (0, 4, 1), (0, 18, 1), (1, 3, 1), (1, 23, 1), (2, 6, 1), (2, 21, 1), (2, 31, 1), (3, 20, 1), (3, 26, 1), (4, 22, 1), (4, 30, 1), (5, 13, 1), (5, 19, 1), (5, 30, 1), (6, 24, 1), (6, 34, 1), (7, 9, 1), (7, 11, 1), (7, 17, 1), (8, 18, 1), (8, 20, 1), (8, 29, 1), (9, 13, 1), (9, 25, 1), (10, 22, 1), (10, 28, 1), (10, 30, 1), (11, 23, 1), (11, 29, 1), (12, 23, 1), (12, 24, 1), (12, 29, 1), (13, 17, 1), (14, 15, 1), (14, 32, 1), (14, 34, 1), (15, 28, 1), (15, 35, 1), (16, 19, 1), (16, 28, 1), (16, 35, 1), (17, 19, 1), (18, 32, 1), (20, 32, 1), (21, 25, 1), (21, 33, 1), (22, 24, 1), (25, 33, 1), (26, 27, 1), (26, 31, 1), (27, 31, 1), (27, 35, 1), (33, 34, 1)]"
444,36.0,"[(0, 1, 1), (0, 9, 1), (0, 27, 1), (1, 7, 1), (1, 30, 1), (2, 3, 1), (2, 25, 1), (2, 31, 1), (3, 13, 1), (3, 27, 1), (4, 20, 1), (4, 22, 1), (4, 29, 1), (5, 8, 1), (5, 10, 1), (5, 24, 1), (6, 13, 1), (6, 22, 1), (6, 34, 1), (7, 23, 1), (7, 26, 1), (8, 12, 1), (8, 16, 1), (9, 14, 1), (9, 19, 1), (10, 18, 1), (10, 25, 1), (11, 17, 1), (11, 31, 1), (11, 32, 1), (12, 15, 1), (12, 21, 1), (13, 18, 1), (14, 15, 1), (14, 33, 1), (15, 26, 1), (16, 28, 1), (16, 35, 1), (17, 33, 1), (17, 34, 1), (18, 32, 1), (19, 21, 1), (19, 28, 1), (20, 22, 1), (20, 24, 1), (21, 23, 1), (23, 30, 1), (24, 35, 1), (25, 34, 1), (26, 31, 1), (27, 33, 1), (28, 30, 1), (29, 32, 1), (29, 35, 1)]"
445,36.0,"[(0, 9, 1), (0, 11, 1), (0, 12, 1), (1, 12, 1), (1, 20, 1), (1, 35, 1), (2, 17, 1), (2, 21, 1), (2, 23, 1), (3, 13, 1), (3, 28, 1), (3, 32, 1), (4, 11, 1), (4, 21, 1), (4, 27, 1), (5, 13, 1), (5, 26, 1), (5, 35, 1), (6, 19, 1), (6, 26, 1), (6, 33, 1), (7, 15, 1), (7, 25, 1), (7, 31, 1), (8, 17, 1), (8, 18, 1), (8, 27, 1), (9, 22, 1), (9, 28, 1), (10, 25, 1), (10, 31, 1), (10, 35, 1), (11, 14, 1), (12, 14, 1), (13, 16, 1), (14, 17, 1), (15, 16, 1), (15, 26, 1), (16, 29, 1), (18, 23, 1), (18, 29, 1), (19, 24, 1), (19, 30, 1), (20, 30, 1), (20, 33, 1), (21, 25, 1), (22, 27, 1), (22, 32, 1), (23, 24, 1), (24, 34, 1), (28, 29, 1), (30, 33, 1), (31, 34, 1), (32, 34, 1)]"
446,36.0,"[(0, 7, 1), (0, 30, 1), (0, 33, 1), (1, 7, 1), (1, 22, 1), (1, 32, 1), (2, 15, 1), (2, 25, 1), (2, 28, 1), (3, 29, 1), (3, 31, 1), (3, 34, 1), (4, 7, 1), (4, 25, 1), (4, 33, 1), (5, 19, 1), (5, 20, 1), (5, 21, 1), (6, 8, 1), (6, 10, 1), (6, 28, 1), (8, 9, 1), (8, 24, 1), (9, 32, 1), (9, 34, 1), (10, 27, 1), (10, 30, 1), (11, 15, 1), (11, 22, 1), (11, 23, 1), (12, 17, 1), (12, 21, 1), (12, 34, 1), (13, 18, 1), (13, 22, 1), (13, 28, 1), (14, 18, 1), (14, 19, 1), (14, 29, 1), (15, 20, 1), (16, 17, 1), (16, 21, 1), (16, 32, 1), (17, 26, 1), (18, 35, 1), (19, 24, 1), (20, 31, 1), (23, 26, 1), (23, 30, 1), (24, 35, 1), (25, 31, 1), (26, 33, 1), (27, 29, 1), (27, 35, 1)]"
447,36.0,"[(0, 18, 1), (0, 24, 1), (0, 33, 1), (1, 7, 1), (1, 29, 1), (1, 32, 1), (2, 8, 1), (2, 9, 1), (2, 30, 1), (3, 15, 1), (3, 19, 1), (3, 21, 1), (4, 11, 1), (4, 15, 1), (4, 23, 1), (5, 17, 1), (5, 26, 1), (5, 31, 1), (6, 22, 1), (6, 25, 1), (6, 35, 1), (7, 13, 1), (7, 17, 1), (8, 16, 1), (8, 28, 1), (9, 10, 1), (9, 14, 1), (10, 27, 1), (10, 31, 1), (11, 26, 1), (11, 34, 1), (12, 22, 1), (12, 23, 1), (12, 24, 1), (13, 15, 1), (13, 30, 1), (14, 31, 1), (14, 35, 1), (16, 20, 1), (16, 24, 1), (17, 30, 1), (18, 29, 1), (18, 34, 1), (19, 23, 1), (19, 35, 1), (20, 22, 1), (20, 25, 1), (21, 27, 1), (21, 33, 1), (25, 34, 1), (26, 32, 1), (27, 28, 1), (28, 29, 1), (32, 33, 1)]"
448,36.0,"[(0, 15, 1), (0, 32, 1), (0, 34, 1), (1, 8, 1), (1, 10, 1), (1, 25, 1), (2, 7, 1), (2, 17, 1), (2, 33, 1), (3, 7, 1), (3, 17, 1), (3, 22, 1), (4, 9, 1), (4, 12, 1), (4, 15, 1), (5, 16, 1), (5, 27, 1), (5, 35, 1), (6, 12, 1), (6, 14, 1), (6, 30, 1), (7, 25, 1), (8, 18, 1), (8, 32, 1), (9, 21, 1), (9, 31, 1), (10, 19, 1), (10, 30, 1), (11, 20, 1), (11, 23, 1), (11, 29, 1), (12, 19, 1), (13, 31, 1), (13, 33, 1), (13, 35, 1), (14, 15, 1), (14, 31, 1), (16, 20, 1), (16, 26, 1), (17, 25, 1), (18, 27, 1), (18, 35, 1), (19, 28, 1), (20, 21, 1), (21, 34, 1), (22, 26, 1), (22, 32, 1), (23, 24, 1), (23, 30, 1), (24, 26, 1), (24, 29, 1), (27, 28, 1), (28, 34, 1), (29, 33, 1)]"
449,36.0,"[(0, 2, 1), (0, 3, 1), (0, 27, 1), (1, 8, 1), (1, 10, 1), (1, 13, 1), (2, 9, 1), (2, 32, 1), (3, 15, 1), (3, 32, 1), (4, 10, 1), (4, 17, 1), (4, 32, 1), (5, 12, 1), (5, 16, 1), (5, 31, 1), (6, 9, 1), (6, 21, 1), (6, 24, 1), (7, 8, 1), (7, 17, 1), (7, 21, 1), (8, 14, 1), (9, 24, 1), (10, 29, 1), (11, 12, 1), (11, 25, 1), (11, 29, 1), (12, 20, 1), (13, 18, 1), (13, 26, 1), (14, 16, 1), (14, 27, 1), (15, 22, 1), (15, 35, 1), (16, 26, 1), (17, 19, 1), (18, 22, 1), (18, 33, 1), (19, 20, 1), (19, 28, 1), (20, 23, 1), (21, 23, 1), (22, 30, 1), (23, 28, 1), (24, 27, 1), (25, 26, 1), (25, 35, 1), (28, 34, 1), (29, 30, 1), (30, 31, 1), (31, 34, 1), (33, 34, 1), (33, 35, 1)]"
450,36.0,"[(0, 18, 1), (0, 24, 1), (0, 31, 1), (1, 8, 1), (1, 25, 1), (1, 35, 1), (2, 6, 1), (2, 9, 1), (2, 27, 1), (3, 14, 1), (3, 23, 1), (3, 34, 1), (4, 22, 1), (4, 26, 1), (4, 28, 1), (5, 13, 1), (5, 17, 1), (5, 29, 1), (6, 11, 1), (6, 31, 1), (7, 15, 1), (7, 19, 1), (7, 33, 1), (8, 23, 1), (8, 26, 1), (9, 13, 1), (9, 27, 1), (10, 18, 1), (10, 29, 1), (10, 31, 1), (11, 15, 1), (11, 25, 1), (12, 18, 1), (12, 29, 1), (12, 30, 1), (13, 26, 1), (14, 21, 1), (14, 30, 1), (15, 28, 1), (16, 20, 1), (16, 32, 1), (16, 34, 1), (17, 23, 1), (17, 27, 1), (19, 20, 1), (19, 32, 1), (20, 32, 1), (21, 22, 1), (21, 28, 1), (22, 34, 1), (24, 30, 1), (24, 35, 1), (25, 33, 1), (33, 35, 1)]"
451,36.0,"[(0, 25, 1), (0, 29, 1), (0, 33, 1), (1, 28, 1), (1, 31, 1), (1, 35, 1), (2, 3, 1), (2, 13, 1), (2, 17, 1), (3, 5, 1), (3, 23, 1), (4, 16, 1), (4, 22, 1), (4, 24, 1), (5, 10, 1), (5, 27, 1), (6, 12, 1), (6, 14, 1), (6, 33, 1), (7, 10, 1), (7, 19, 1), (7, 20, 1), (8, 13, 1), (8, 19, 1), (8, 27, 1), (9, 18, 1), (9, 26, 1), (9, 33, 1), (10, 31, 1), (11, 14, 1), (11, 17, 1), (11, 34, 1), (12, 26, 1), (12, 27, 1), (13, 21, 1), (14, 30, 1), (15, 16, 1), (15, 17, 1), (15, 26, 1), (16, 28, 1), (18, 24, 1), (18, 35, 1), (19, 21, 1), (20, 24, 1), (20, 32, 1), (21, 30, 1), (22, 23, 1), (22, 32, 1), (23, 29, 1), (25, 31, 1), (25, 32, 1), (28, 34, 1), (29, 34, 1), (30, 35, 1)]"
452,36.0,"[(0, 24, 1), (0, 32, 1), (0, 35, 1), (1, 5, 1), (1, 19, 1), (1, 27, 1), (2, 14, 1), (2, 22, 1), (2, 26, 1), (3, 10, 1), (3, 27, 1), (3, 28, 1), (4, 11, 1), (4, 12, 1), (4, 28, 1), (5, 7, 1), (5, 9, 1), (6, 12, 1), (6, 21, 1), (6, 32, 1), (7, 16, 1), (7, 22, 1), (8, 10, 1), (8, 19, 1), (8, 25, 1), (9, 11, 1), (9, 16, 1), (10, 18, 1), (11, 19, 1), (12, 29, 1), (13, 15, 1), (13, 21, 1), (13, 32, 1), (14, 20, 1), (14, 23, 1), (15, 29, 1), (15, 33, 1), (16, 20, 1), (17, 25, 1), (17, 33, 1), (17, 34, 1), (18, 23, 1), (18, 24, 1), (20, 28, 1), (21, 30, 1), (22, 31, 1), (23, 27, 1), (24, 29, 1), (25, 35, 1), (26, 30, 1), (26, 31, 1), (30, 33, 1), (31, 34, 1), (34, 35, 1)]"
453,36.0,"[(0, 3, 1), (0, 7, 1), (0, 25, 1), (1, 23, 1), (1, 24, 1), (1, 33, 1), (2, 10, 1), (2, 20, 1), (2, 21, 1), (3, 19, 1), (3, 22, 1), (4, 11, 1), (4, 24, 1), (4, 34, 1), (5, 8, 1), (5, 34, 1), (5, 35, 1), (6, 12, 1), (6, 28, 1), (6, 31, 1), (7, 13, 1), (7, 20, 1), (8, 16, 1), (8, 32, 1), (9, 14, 1), (9, 16, 1), (9, 22, 1), (10, 11, 1), (10, 30, 1), (11, 25, 1), (12, 17, 1), (12, 26, 1), (13, 18, 1), (13, 30, 1), (14, 29, 1), (14, 35, 1), (15, 17, 1), (15, 28, 1), (15, 32, 1), (16, 33, 1), (17, 18, 1), (18, 34, 1), (19, 21, 1), (19, 30, 1), (20, 27, 1), (21, 27, 1), (22, 31, 1), (23, 25, 1), (23, 26, 1), (24, 29, 1), (26, 29, 1), (27, 35, 1), (28, 32, 1), (31, 33, 1)]"
454,36.0,"[(0, 7, 1), (0, 16, 1), (0, 35, 1), (1, 11, 1), (1, 15, 1), (1, 23, 1), (2, 3, 1), (2, 8, 1), (2, 28, 1), (3, 11, 1), (3, 20, 1), (4, 12, 1), (4, 21, 1), (4, 29, 1), (5, 22, 1), (5, 27, 1), (5, 33, 1), (6, 24, 1), (6, 26, 1), (6, 35, 1), (7, 23, 1), (7, 34, 1), (8, 9, 1), (8, 28, 1), (9, 19, 1), (9, 27, 1), (10, 17, 1), (10, 24, 1), (10, 25, 1), (11, 30, 1), (12, 14, 1), (12, 17, 1), (13, 17, 1), (13, 32, 1), (13, 33, 1), (14, 21, 1), (14, 27, 1), (15, 25, 1), (15, 31, 1), (16, 25, 1), (16, 31, 1), (18, 23, 1), (18, 30, 1), (18, 34, 1), (19, 26, 1), (19, 34, 1), (20, 29, 1), (20, 31, 1), (21, 26, 1), (22, 32, 1), (22, 33, 1), (24, 32, 1), (28, 35, 1), (29, 30, 1)]"
455,36.0,"[(0, 3, 1), (0, 14, 1), (0, 15, 1), (1, 4, 1), (1, 34, 1), (1, 35, 1), (2, 5, 1), (2, 9, 1), (2, 15, 1), (3, 7, 1), (3, 35, 1), (4, 13, 1), (4, 28, 1), (5, 9, 1), (5, 22, 1), (6, 14, 1), (6, 25, 1), (6, 26, 1), (7, 17, 1), (7, 25, 1), (8, 10, 1), (8, 12, 1), (8, 22, 1), (9, 29, 1), (10, 18, 1), (10, 27, 1), (11, 13, 1), (11, 32, 1), (11, 33, 1), (12, 16, 1), (12, 23, 1), (13, 31, 1), (14, 20, 1), (15, 24, 1), (16, 18, 1), (16, 34, 1), (17, 22, 1), (17, 33, 1), (18, 27, 1), (19, 26, 1), (19, 28, 1), (19, 30, 1), (20, 29, 1), (20, 33, 1), (21, 27, 1), (21, 30, 1), (21, 31, 1), (23, 24, 1), (23, 28, 1), (24, 29, 1), (25, 35, 1), (26, 32, 1), (30, 31, 1), (32, 34, 1)]"
456,36.0,"[(0, 7, 1), (0, 23, 1), (0, 35, 1), (1, 2, 1), (1, 31, 1), (1, 33, 1), (2, 21, 1), (2, 30, 1), (3, 8, 1), (3, 14, 1), (3, 20, 1), (4, 5, 1), (4, 9, 1), (4, 22, 1), (5, 15, 1), (5, 19, 1), (6, 10, 1), (6, 14, 1), (6, 26, 1), (7, 29, 1), (7, 32, 1), (8, 12, 1), (8, 14, 1), (9, 26, 1), (9, 35, 1), (10, 18, 1), (10, 33, 1), (11, 12, 1), (11, 15, 1), (11, 18, 1), (12, 23, 1), (13, 16, 1), (13, 19, 1), (13, 20, 1), (15, 29, 1), (16, 21, 1), (16, 25, 1), (17, 28, 1), (17, 30, 1), (17, 34, 1), (18, 19, 1), (20, 28, 1), (21, 24, 1), (22, 24, 1), (22, 35, 1), (23, 26, 1), (24, 32, 1), (25, 31, 1), (25, 32, 1), (27, 28, 1), (27, 31, 1), (27, 33, 1), (29, 34, 1), (30, 34, 1)]"
457,36.0,"[(0, 5, 1), (0, 6, 1), (0, 11, 1), (1, 10, 1), (1, 26, 1), (1, 28, 1), (2, 3, 1), (2, 7, 1), (2, 20, 1), (3, 15, 1), (3, 25, 1), (4, 21, 1), (4, 33, 1), (4, 34, 1), (5, 23, 1), (5, 24, 1), (6, 13, 1), (6, 26, 1), (7, 16, 1), (7, 27, 1), (8, 19, 1), (8, 23, 1), (8, 24, 1), (9, 18, 1), (9, 22, 1), (9, 35, 1), (10, 20, 1), (10, 35, 1), (11, 13, 1), (11, 22, 1), (12, 14, 1), (12, 22, 1), (12, 28, 1), (13, 31, 1), (14, 32, 1), (14, 34, 1), (15, 23, 1), (15, 27, 1), (16, 21, 1), (16, 33, 1), (17, 19, 1), (17, 21, 1), (17, 31, 1), (18, 26, 1), (18, 32, 1), (19, 30, 1), (20, 30, 1), (24, 29, 1), (25, 29, 1), (25, 32, 1), (27, 34, 1), (28, 35, 1), (29, 33, 1), (30, 31, 1)]"
458,36.0,"[(0, 4, 1), (0, 28, 1), (0, 33, 1), (1, 10, 1), (1, 13, 1), (1, 21, 1), (2, 6, 1), (2, 15, 1), (2, 30, 1), (3, 10, 1), (3, 11, 1), (3, 33, 1), (4, 16, 1), (4, 30, 1), (5, 6, 1), (5, 7, 1), (5, 26, 1), (6, 20, 1), (7, 8, 1), (7, 17, 1), (8, 34, 1), (8, 35, 1), (9, 21, 1), (9, 27, 1), (9, 33, 1), (10, 15, 1), (11, 14, 1), (11, 20, 1), (12, 18, 1), (12, 26, 1), (12, 29, 1), (13, 24, 1), (13, 26, 1), (14, 24, 1), (14, 35, 1), (15, 16, 1), (16, 19, 1), (17, 19, 1), (17, 29, 1), (18, 24, 1), (18, 34, 1), (19, 29, 1), (20, 32, 1), (21, 23, 1), (22, 23, 1), (22, 25, 1), (22, 32, 1), (23, 25, 1), (25, 28, 1), (27, 30, 1), (27, 31, 1), (28, 35, 1), (31, 32, 1), (31, 34, 1)]"
459,36.0,"[(0, 2, 1), (0, 10, 1), (0, 25, 1), (1, 7, 1), (1, 22, 1), (1, 35, 1), (2, 9, 1), (2, 18, 1), (3, 7, 1), (3, 19, 1), (3, 28, 1), (4, 6, 1), (4, 17, 1), (4, 23, 1), (5, 15, 1), (5, 21, 1), (5, 26, 1), (6, 16, 1), (6, 21, 1), (7, 10, 1), (8, 16, 1), (8, 28, 1), (8, 33, 1), (9, 23, 1), (9, 28, 1), (10, 34, 1), (11, 12, 1), (11, 18, 1), (11, 19, 1), (12, 15, 1), (12, 26, 1), (13, 16, 1), (13, 21, 1), (13, 30, 1), (14, 18, 1), (14, 24, 1), (14, 33, 1), (15, 32, 1), (17, 22, 1), (17, 25, 1), (19, 31, 1), (20, 23, 1), (20, 24, 1), (20, 31, 1), (22, 29, 1), (24, 35, 1), (25, 30, 1), (26, 34, 1), (27, 29, 1), (27, 31, 1), (27, 32, 1), (29, 35, 1), (30, 32, 1), (33, 34, 1)]"
460,36.0,"[(0, 4, 1), (0, 9, 1), (0, 25, 1), (1, 4, 1), (1, 26, 1), (1, 34, 1), (2, 15, 1), (2, 28, 1), (2, 32, 1), (3, 8, 1), (3, 10, 1), (3, 22, 1), (4, 33, 1), (5, 28, 1), (5, 30, 1), (5, 32, 1), (6, 13, 1), (6, 23, 1), (6, 24, 1), (7, 14, 1), (7, 31, 1), (7, 33, 1), (8, 11, 1), (8, 16, 1), (9, 15, 1), (9, 34, 1), (10, 23, 1), (10, 28, 1), (11, 21, 1), (11, 24, 1), (12, 13, 1), (12, 18, 1), (12, 20, 1), (13, 20, 1), (14, 29, 1), (14, 35, 1), (15, 27, 1), (16, 20, 1), (16, 24, 1), (17, 19, 1), (17, 22, 1), (17, 26, 1), (18, 25, 1), (18, 27, 1), (19, 22, 1), (19, 35, 1), (21, 30, 1), (21, 34, 1), (23, 26, 1), (25, 31, 1), (27, 31, 1), (29, 30, 1), (29, 32, 1), (33, 35, 1)]"
461,36.0,"[(0, 18, 1), (0, 25, 1), (0, 26, 1), (1, 3, 1), (1, 16, 1), (1, 33, 1), (2, 22, 1), (2, 25, 1), (2, 33, 1), (3, 23, 1), (3, 32, 1), (4, 8, 1), (4, 13, 1), (4, 14, 1), (5, 23, 1), (5, 26, 1), (5, 28, 1), (6, 8, 1), (6, 22, 1), (6, 28, 1), (7, 13, 1), (7, 19, 1), (7, 20, 1), (8, 28, 1), (9, 11, 1), (9, 27, 1), (9, 31, 1), (10, 12, 1), (10, 24, 1), (10, 34, 1), (11, 19, 1), (11, 21, 1), (12, 19, 1), (12, 32, 1), (13, 31, 1), (14, 29, 1), (14, 30, 1), (15, 18, 1), (15, 27, 1), (15, 31, 1), (16, 24, 1), (16, 29, 1), (17, 18, 1), (17, 27, 1), (17, 35, 1), (20, 30, 1), (20, 33, 1), (21, 22, 1), (21, 25, 1), (23, 35, 1), (24, 30, 1), (26, 34, 1), (29, 35, 1), (32, 34, 1)]"
462,36.0,"[(0, 2, 1), (0, 18, 1), (0, 31, 1), (1, 13, 1), (1, 20, 1), (1, 26, 1), (2, 5, 1), (2, 25, 1), (3, 12, 1), (3, 28, 1), (3, 33, 1), (4, 7, 1), (4, 10, 1), (4, 29, 1), (5, 7, 1), (5, 27, 1), (6, 12, 1), (6, 14, 1), (6, 35, 1), (7, 9, 1), (8, 14, 1), (8, 32, 1), (8, 34, 1), (9, 24, 1), (9, 31, 1), (10, 26, 1), (10, 27, 1), (11, 24, 1), (11, 28, 1), (11, 35, 1), (12, 32, 1), (13, 18, 1), (13, 31, 1), (14, 25, 1), (15, 23, 1), (15, 30, 1), (15, 34, 1), (16, 22, 1), (16, 24, 1), (16, 29, 1), (17, 19, 1), (17, 25, 1), (17, 29, 1), (18, 33, 1), (19, 23, 1), (19, 26, 1), (20, 21, 1), (20, 22, 1), (21, 22, 1), (21, 27, 1), (23, 34, 1), (28, 30, 1), (30, 33, 1), (32, 35, 1)]"
463,36.0,"[(0, 13, 1), (0, 26, 1), (0, 33, 1), (1, 15, 1), (1, 20, 1), (1, 34, 1), (2, 11, 1), (2, 12, 1), (2, 14, 1), (3, 18, 1), (3, 20, 1), (3, 30, 1), (4, 25, 1), (4, 31, 1), (4, 32, 1), (5, 10, 1), (5, 17, 1), (5, 22, 1), (6, 13, 1), (6, 17, 1), (6, 22, 1), (7, 8, 1), (7, 15, 1), (7, 16, 1), (8, 14, 1), (8, 28, 1), (9, 30, 1), (9, 31, 1), (9, 35, 1), (10, 22, 1), (10, 26, 1), (11, 18, 1), (11, 19, 1), (12, 23, 1), (12, 29, 1), (13, 29, 1), (14, 25, 1), (15, 19, 1), (16, 21, 1), (16, 35, 1), (17, 20, 1), (18, 21, 1), (19, 23, 1), (21, 28, 1), (23, 34, 1), (24, 25, 1), (24, 27, 1), (24, 32, 1), (26, 31, 1), (27, 28, 1), (27, 33, 1), (29, 30, 1), (32, 33, 1), (34, 35, 1)]"
464,36.0,"[(0, 4, 1), (0, 6, 1), (0, 17, 1), (1, 5, 1), (1, 11, 1), (1, 15, 1), (2, 4, 1), (2, 22, 1), (2, 32, 1), (3, 9, 1), (3, 20, 1), (3, 33, 1), (4, 29, 1), (5, 15, 1), (5, 27, 1), (6, 31, 1), (6, 32, 1), (7, 9, 1), (7, 24, 1), (7, 29, 1), (8, 12, 1), (8, 22, 1), (8, 34, 1), (9, 26, 1), (10, 13, 1), (10, 14, 1), (10, 23, 1), (11, 19, 1), (11, 35, 1), (12, 20, 1), (12, 35, 1), (13, 16, 1), (13, 17, 1), (14, 16, 1), (14, 34, 1), (15, 22, 1), (16, 24, 1), (17, 21, 1), (18, 23, 1), (18, 25, 1), (18, 26, 1), (19, 27, 1), (19, 28, 1), (20, 23, 1), (21, 27, 1), (21, 28, 1), (24, 28, 1), (25, 31, 1), (25, 34, 1), (26, 30, 1), (29, 35, 1), (30, 31, 1), (30, 33, 1), (32, 33, 1)]"
465,36.0,"[(0, 10, 1), (0, 23, 1), (0, 29, 1), (1, 18, 1), (1, 29, 1), (1, 34, 1), (2, 6, 1), (2, 12, 1), (2, 21, 1), (3, 15, 1), (3, 21, 1), (3, 23, 1), (4, 10, 1), (4, 21, 1), (4, 27, 1), (5, 9, 1), (5, 13, 1), (5, 26, 1), (6, 15, 1), (6, 25, 1), (7, 16, 1), (7, 22, 1), (7, 34, 1), (8, 11, 1), (8, 14, 1), (8, 28, 1), (9, 18, 1), (9, 32, 1), (10, 16, 1), (11, 18, 1), (11, 24, 1), (12, 20, 1), (12, 33, 1), (13, 22, 1), (13, 30, 1), (14, 28, 1), (14, 31, 1), (15, 22, 1), (16, 27, 1), (17, 19, 1), (17, 30, 1), (17, 32, 1), (19, 31, 1), (19, 35, 1), (20, 24, 1), (20, 29, 1), (23, 26, 1), (24, 31, 1), (25, 26, 1), (25, 33, 1), (27, 32, 1), (28, 34, 1), (30, 35, 1), (33, 35, 1)]"
466,36.0,"[(0, 5, 1), (0, 6, 1), (0, 22, 1), (1, 12, 1), (1, 27, 1), (1, 32, 1), (2, 23, 1), (2, 25, 1), (2, 34, 1), (3, 15, 1), (3, 17, 1), (3, 29, 1), (4, 19, 1), (4, 30, 1), (4, 31, 1), (5, 22, 1), (5, 32, 1), (6, 22, 1), (6, 26, 1), (7, 11, 1), (7, 18, 1), (7, 30, 1), (8, 15, 1), (8, 27, 1), (8, 33, 1), (9, 20, 1), (9, 25, 1), (9, 33, 1), (10, 11, 1), (10, 13, 1), (10, 28, 1), (11, 21, 1), (12, 21, 1), (12, 35, 1), (13, 14, 1), (13, 29, 1), (14, 16, 1), (14, 35, 1), (15, 20, 1), (16, 21, 1), (16, 23, 1), (17, 18, 1), (17, 30, 1), (18, 20, 1), (19, 24, 1), (19, 26, 1), (23, 35, 1), (24, 31, 1), (24, 33, 1), (25, 28, 1), (26, 27, 1), (28, 34, 1), (29, 31, 1), (32, 34, 1)]"
467,36.0,"[(0, 13, 1), (0, 16, 1), (0, 34, 1), (1, 13, 1), (1, 18, 1), (1, 23, 1), (2, 12, 1), (2, 32, 1), (2, 35, 1), (3, 8, 1), (3, 10, 1), (3, 35, 1), (4, 13, 1), (4, 20, 1), (4, 28, 1), (5, 19, 1), (5, 30, 1), (5, 31, 1), (6, 7, 1), (6, 16, 1), (6, 33, 1), (7, 24, 1), (7, 32, 1), (8, 11, 1), (8, 15, 1), (9, 12, 1), (9, 28, 1), (9, 34, 1), (10, 11, 1), (10, 22, 1), (11, 29, 1), (12, 20, 1), (14, 24, 1), (14, 32, 1), (14, 33, 1), (15, 17, 1), (15, 26, 1), (16, 17, 1), (17, 31, 1), (18, 31, 1), (18, 33, 1), (19, 28, 1), (19, 30, 1), (20, 30, 1), (21, 22, 1), (21, 25, 1), (21, 27, 1), (22, 25, 1), (23, 26, 1), (23, 27, 1), (24, 25, 1), (26, 29, 1), (27, 35, 1), (29, 34, 1)]"
468,36.0,"[(0, 4, 1), (0, 13, 1), (0, 14, 1), (1, 20, 1), (1, 28, 1), (1, 30, 1), (2, 20, 1), (2, 32, 1), (2, 35, 1), (3, 22, 1), (3, 27, 1), (3, 33, 1), (4, 7, 1), (4, 24, 1), (5, 11, 1), (5, 24, 1), (5, 31, 1), (6, 27, 1), (6, 34, 1), (6, 35, 1), (7, 21, 1), (7, 23, 1), (8, 12, 1), (8, 15, 1), (8, 33, 1), (9, 15, 1), (9, 17, 1), (9, 18, 1), (10, 12, 1), (10, 25, 1), (10, 28, 1), (11, 16, 1), (11, 29, 1), (12, 17, 1), (13, 28, 1), (13, 35, 1), (14, 21, 1), (14, 34, 1), (15, 32, 1), (16, 22, 1), (16, 24, 1), (17, 25, 1), (18, 19, 1), (18, 26, 1), (19, 26, 1), (19, 30, 1), (20, 30, 1), (21, 34, 1), (22, 23, 1), (23, 31, 1), (25, 27, 1), (26, 32, 1), (29, 31, 1), (29, 33, 1)]"
469,36.0,"[(0, 5, 1), (0, 18, 1), (0, 20, 1), (1, 7, 1), (1, 31, 1), (1, 35, 1), (2, 18, 1), (2, 19, 1), (2, 27, 1), (3, 10, 1), (3, 13, 1), (3, 14, 1), (4, 8, 1), (4, 20, 1), (4, 27, 1), (5, 21, 1), (5, 32, 1), (6, 13, 1), (6, 16, 1), (6, 25, 1), (7, 19, 1), (7, 34, 1), (8, 30, 1), (8, 32, 1), (9, 10, 1), (9, 16, 1), (9, 22, 1), (10, 11, 1), (11, 26, 1), (11, 31, 1), (12, 23, 1), (12, 30, 1), (12, 34, 1), (13, 14, 1), (14, 23, 1), (15, 16, 1), (15, 17, 1), (15, 27, 1), (17, 24, 1), (17, 29, 1), (18, 33, 1), (19, 28, 1), (20, 24, 1), (21, 25, 1), (21, 26, 1), (22, 24, 1), (22, 31, 1), (23, 26, 1), (25, 33, 1), (28, 30, 1), (28, 34, 1), (29, 32, 1), (29, 35, 1), (33, 35, 1)]"
470,36.0,"[(0, 11, 1), (0, 13, 1), (0, 14, 1), (1, 3, 1), (1, 4, 1), (1, 21, 1), (2, 4, 1), (2, 5, 1), (2, 23, 1), (3, 8, 1), (3, 26, 1), (4, 14, 1), (5, 6, 1), (5, 28, 1), (6, 21, 1), (6, 27, 1), (7, 13, 1), (7, 19, 1), (7, 30, 1), (8, 11, 1), (8, 34, 1), (9, 12, 1), (9, 20, 1), (9, 34, 1), (10, 11, 1), (10, 32, 1), (10, 33, 1), (12, 25, 1), (12, 30, 1), (13, 33, 1), (14, 16, 1), (15, 31, 1), (15, 34, 1), (15, 35, 1), (16, 20, 1), (16, 23, 1), (17, 28, 1), (17, 31, 1), (17, 35, 1), (18, 19, 1), (18, 22, 1), (18, 25, 1), (19, 33, 1), (20, 28, 1), (21, 24, 1), (22, 27, 1), (22, 29, 1), (23, 32, 1), (24, 25, 1), (24, 32, 1), (26, 27, 1), (26, 29, 1), (29, 30, 1), (31, 35, 1)]"
471,36.0,"[(0, 1, 1), (0, 24, 1), (0, 32, 1), (1, 26, 1), (1, 27, 1), (2, 7, 1), (2, 23, 1), (2, 32, 1), (3, 8, 1), (3, 9, 1), (3, 29, 1), (4, 12, 1), (4, 25, 1), (4, 35, 1), (5, 11, 1), (5, 15, 1), (5, 25, 1), (6, 15, 1), (6, 16, 1), (6, 18, 1), (7, 18, 1), (7, 22, 1), (8, 22, 1), (8, 28, 1), (9, 13, 1), (9, 29, 1), (10, 11, 1), (10, 12, 1), (10, 31, 1), (11, 17, 1), (12, 13, 1), (13, 28, 1), (14, 24, 1), (14, 30, 1), (14, 33, 1), (15, 30, 1), (16, 20, 1), (16, 24, 1), (17, 23, 1), (17, 33, 1), (18, 27, 1), (19, 21, 1), (19, 31, 1), (19, 35, 1), (20, 27, 1), (20, 34, 1), (21, 31, 1), (21, 35, 1), (22, 25, 1), (23, 29, 1), (26, 28, 1), (26, 34, 1), (30, 34, 1), (32, 33, 1)]"
472,36.0,"[(0, 18, 1), (0, 29, 1), (0, 30, 1), (1, 5, 1), (1, 30, 1), (1, 33, 1), (2, 11, 1), (2, 20, 1), (2, 21, 1), (3, 12, 1), (3, 24, 1), (3, 34, 1), (4, 20, 1), (4, 22, 1), (4, 23, 1), (5, 21, 1), (5, 27, 1), (6, 8, 1), (6, 25, 1), (6, 27, 1), (7, 12, 1), (7, 27, 1), (7, 28, 1), (8, 14, 1), (8, 24, 1), (9, 19, 1), (9, 25, 1), (9, 28, 1), (10, 15, 1), (10, 32, 1), (10, 33, 1), (11, 15, 1), (11, 34, 1), (12, 26, 1), (13, 17, 1), (13, 22, 1), (13, 28, 1), (14, 24, 1), (14, 31, 1), (15, 23, 1), (16, 29, 1), (16, 34, 1), (16, 35, 1), (17, 26, 1), (17, 31, 1), (18, 32, 1), (18, 35, 1), (19, 26, 1), (19, 30, 1), (20, 32, 1), (21, 25, 1), (22, 29, 1), (23, 33, 1), (31, 35, 1)]"
473,36.0,"[(0, 20, 1), (0, 30, 1), (0, 32, 1), (1, 2, 1), (1, 30, 1), (1, 33, 1), (2, 6, 1), (2, 32, 1), (3, 10, 1), (3, 19, 1), (3, 26, 1), (4, 5, 1), (4, 7, 1), (4, 35, 1), (5, 18, 1), (5, 25, 1), (6, 17, 1), (6, 30, 1), (7, 8, 1), (7, 23, 1), (8, 26, 1), (8, 32, 1), (9, 21, 1), (9, 26, 1), (9, 27, 1), (10, 11, 1), (10, 17, 1), (11, 12, 1), (11, 22, 1), (12, 14, 1), (12, 25, 1), (13, 15, 1), (13, 16, 1), (13, 27, 1), (14, 21, 1), (14, 33, 1), (15, 24, 1), (15, 29, 1), (16, 19, 1), (16, 29, 1), (17, 20, 1), (18, 22, 1), (18, 34, 1), (19, 21, 1), (20, 24, 1), (22, 23, 1), (23, 25, 1), (24, 31, 1), (27, 34, 1), (28, 29, 1), (28, 31, 1), (28, 33, 1), (31, 35, 1), (34, 35, 1)]"
474,36.0,"[(0, 5, 1), (0, 29, 1), (0, 35, 1), (1, 3, 1), (1, 5, 1), (1, 23, 1), (2, 7, 1), (2, 21, 1), (2, 22, 1), (3, 8, 1), (3, 23, 1), (4, 10, 1), (4, 25, 1), (4, 29, 1), (5, 11, 1), (6, 12, 1), (6, 27, 1), (6, 32, 1), (7, 12, 1), (7, 23, 1), (8, 15, 1), (8, 18, 1), (9, 12, 1), (9, 18, 1), (9, 28, 1), (10, 15, 1), (10, 30, 1), (11, 17, 1), (11, 24, 1), (13, 24, 1), (13, 28, 1), (13, 34, 1), (14, 16, 1), (14, 32, 1), (14, 33, 1), (15, 20, 1), (16, 21, 1), (16, 26, 1), (17, 25, 1), (17, 27, 1), (18, 19, 1), (19, 31, 1), (19, 35, 1), (20, 28, 1), (20, 31, 1), (21, 33, 1), (22, 26, 1), (22, 31, 1), (24, 32, 1), (25, 29, 1), (26, 30, 1), (27, 35, 1), (30, 34, 1), (33, 34, 1)]"
475,36.0,"[(0, 3, 1), (0, 6, 1), (0, 7, 1), (1, 17, 1), (1, 18, 1), (1, 19, 1), (2, 5, 1), (2, 7, 1), (2, 21, 1), (3, 8, 1), (3, 21, 1), (4, 6, 1), (4, 9, 1), (4, 15, 1), (5, 27, 1), (5, 31, 1), (6, 29, 1), (7, 19, 1), (8, 9, 1), (8, 23, 1), (9, 13, 1), (10, 11, 1), (10, 15, 1), (10, 29, 1), (11, 20, 1), (11, 25, 1), (12, 30, 1), (12, 31, 1), (12, 33, 1), (13, 17, 1), (13, 22, 1), (14, 26, 1), (14, 28, 1), (14, 34, 1), (15, 24, 1), (16, 17, 1), (16, 34, 1), (16, 35, 1), (18, 23, 1), (18, 27, 1), (19, 26, 1), (20, 32, 1), (20, 33, 1), (21, 27, 1), (22, 24, 1), (22, 34, 1), (23, 28, 1), (24, 25, 1), (25, 30, 1), (26, 32, 1), (28, 35, 1), (29, 35, 1), (30, 33, 1), (31, 32, 1)]"
476,36.0,"[(0, 13, 1), (0, 24, 1), (0, 27, 1), (1, 7, 1), (1, 12, 1), (1, 17, 1), (2, 11, 1), (2, 20, 1), (2, 24, 1), (3, 9, 1), (3, 22, 1), (3, 34, 1), (4, 22, 1), (4, 25, 1), (4, 34, 1), (5, 10, 1), (5, 21, 1), (5, 29, 1), (6, 8, 1), (6, 19, 1), (6, 26, 1), (7, 19, 1), (7, 28, 1), (8, 16, 1), (8, 18, 1), (9, 13, 1), (9, 21, 1), (10, 25, 1), (10, 30, 1), (11, 24, 1), (11, 32, 1), (12, 20, 1), (12, 23, 1), (13, 18, 1), (14, 17, 1), (14, 23, 1), (14, 26, 1), (15, 17, 1), (15, 31, 1), (15, 35, 1), (16, 32, 1), (16, 33, 1), (18, 26, 1), (19, 35, 1), (20, 25, 1), (21, 35, 1), (22, 30, 1), (23, 33, 1), (27, 28, 1), (27, 34, 1), (28, 29, 1), (29, 32, 1), (30, 31, 1), (31, 33, 1)]"
477,36.0,"[(0, 11, 1), (0, 27, 1), (0, 29, 1), (1, 6, 1), (1, 17, 1), (1, 26, 1), (2, 6, 1), (2, 20, 1), (2, 34, 1), (3, 13, 1), (3, 18, 1), (3, 34, 1), (4, 8, 1), (4, 10, 1), (4, 20, 1), (5, 7, 1), (5, 15, 1), (5, 30, 1), (6, 24, 1), (7, 17, 1), (7, 18, 1), (8, 16, 1), (8, 21, 1), (9, 13, 1), (9, 16, 1), (9, 18, 1), (10, 23, 1), (10, 30, 1), (11, 21, 1), (11, 35, 1), (12, 25, 1), (12, 29, 1), (12, 33, 1), (13, 19, 1), (14, 21, 1), (14, 22, 1), (14, 33, 1), (15, 25, 1), (15, 28, 1), (16, 35, 1), (17, 24, 1), (19, 29, 1), (19, 33, 1), (20, 34, 1), (22, 23, 1), (22, 32, 1), (23, 24, 1), (25, 26, 1), (26, 28, 1), (27, 31, 1), (27, 35, 1), (28, 31, 1), (30, 32, 1), (31, 32, 1)]"
478,36.0,"[(0, 20, 1), (0, 23, 1), (0, 26, 1), (1, 8, 1), (1, 9, 1), (1, 15, 1), (2, 10, 1), (2, 16, 1), (2, 33, 1), (3, 7, 1), (3, 14, 1), (3, 33, 1), (4, 21, 1), (4, 22, 1), (4, 30, 1), (5, 8, 1), (5, 21, 1), (5, 34, 1), (6, 22, 1), (6, 26, 1), (6, 28, 1), (7, 14, 1), (7, 34, 1), (8, 17, 1), (9, 29, 1), (9, 32, 1), (10, 13, 1), (10, 18, 1), (11, 12, 1), (11, 25, 1), (11, 27, 1), (12, 25, 1), (12, 29, 1), (13, 15, 1), (13, 19, 1), (14, 30, 1), (15, 26, 1), (16, 27, 1), (16, 34, 1), (17, 22, 1), (17, 28, 1), (18, 24, 1), (18, 28, 1), (19, 20, 1), (19, 27, 1), (20, 24, 1), (21, 32, 1), (23, 31, 1), (23, 32, 1), (24, 35, 1), (25, 31, 1), (29, 35, 1), (30, 33, 1), (31, 35, 1)]"
479,36.0,"[(0, 25, 1), (0, 28, 1), (0, 32, 1), (1, 11, 1), (1, 30, 1), (1, 31, 1), (2, 15, 1), (2, 29, 1), (2, 33, 1), (3, 11, 1), (3, 23, 1), (3, 25, 1), (4, 6, 1), (4, 12, 1), (4, 22, 1), (5, 9, 1), (5, 16, 1), (5, 25, 1), (6, 27, 1), (6, 30, 1), (7, 10, 1), (7, 24, 1), (7, 28, 1), (8, 20, 1), (8, 26, 1), (8, 34, 1), (9, 12, 1), (9, 24, 1), (10, 11, 1), (10, 15, 1), (12, 35, 1), (13, 14, 1), (13, 15, 1), (13, 26, 1), (14, 16, 1), (14, 28, 1), (16, 22, 1), (17, 18, 1), (17, 22, 1), (17, 23, 1), (18, 32, 1), (18, 34, 1), (19, 23, 1), (19, 24, 1), (19, 26, 1), (20, 21, 1), (20, 33, 1), (21, 27, 1), (21, 31, 1), (27, 35, 1), (29, 30, 1), (29, 35, 1), (31, 33, 1), (32, 34, 1)]"
480,36.0,"[(0, 5, 1), (0, 20, 1), (0, 34, 1), (1, 6, 1), (1, 17, 1), (1, 30, 1), (2, 11, 1), (2, 24, 1), (2, 30, 1), (3, 6, 1), (3, 22, 1), (3, 28, 1), (4, 15, 1), (4, 25, 1), (4, 33, 1), (5, 8, 1), (5, 24, 1), (6, 8, 1), (7, 18, 1), (7, 29, 1), (7, 34, 1), (8, 9, 1), (9, 23, 1), (9, 32, 1), (10, 17, 1), (10, 24, 1), (10, 35, 1), (11, 17, 1), (11, 20, 1), (12, 15, 1), (12, 21, 1), (12, 30, 1), (13, 16, 1), (13, 26, 1), (13, 27, 1), (14, 18, 1), (14, 26, 1), (14, 32, 1), (15, 31, 1), (16, 19, 1), (16, 22, 1), (18, 21, 1), (19, 28, 1), (19, 31, 1), (20, 27, 1), (21, 26, 1), (22, 32, 1), (23, 29, 1), (23, 34, 1), (25, 27, 1), (25, 33, 1), (28, 29, 1), (31, 35, 1), (33, 35, 1)]"
481,36.0,"[(0, 2, 1), (0, 5, 1), (0, 6, 1), (1, 7, 1), (1, 18, 1), (1, 30, 1), (2, 21, 1), (2, 29, 1), (3, 4, 1), (3, 11, 1), (3, 30, 1), (4, 9, 1), (4, 27, 1), (5, 25, 1), (5, 29, 1), (6, 12, 1), (6, 24, 1), (7, 16, 1), (7, 31, 1), (8, 11, 1), (8, 14, 1), (8, 25, 1), (9, 15, 1), (9, 28, 1), (10, 11, 1), (10, 19, 1), (10, 34, 1), (12, 28, 1), (12, 33, 1), (13, 15, 1), (13, 20, 1), (13, 23, 1), (14, 21, 1), (14, 22, 1), (15, 33, 1), (16, 32, 1), (16, 35, 1), (17, 22, 1), (17, 27, 1), (17, 30, 1), (18, 20, 1), (18, 24, 1), (19, 26, 1), (19, 31, 1), (20, 35, 1), (21, 32, 1), (22, 28, 1), (23, 27, 1), (23, 34, 1), (24, 29, 1), (25, 31, 1), (26, 32, 1), (26, 34, 1), (33, 35, 1)]"
482,36.0,"[(0, 1, 1), (0, 24, 1), (0, 25, 1), (1, 3, 1), (1, 19, 1), (2, 14, 1), (2, 22, 1), (2, 35, 1), (3, 32, 1), (3, 35, 1), (4, 8, 1), (4, 10, 1), (4, 21, 1), (5, 7, 1), (5, 10, 1), (5, 28, 1), (6, 10, 1), (6, 13, 1), (6, 18, 1), (7, 9, 1), (7, 17, 1), (8, 19, 1), (8, 25, 1), (9, 23, 1), (9, 26, 1), (11, 18, 1), (11, 29, 1), (11, 34, 1), (12, 13, 1), (12, 20, 1), (12, 23, 1), (13, 17, 1), (14, 21, 1), (14, 29, 1), (15, 16, 1), (15, 25, 1), (15, 31, 1), (16, 24, 1), (16, 35, 1), (17, 33, 1), (18, 32, 1), (19, 34, 1), (20, 22, 1), (20, 26, 1), (21, 23, 1), (22, 27, 1), (24, 33, 1), (26, 31, 1), (27, 30, 1), (27, 31, 1), (28, 29, 1), (28, 30, 1), (30, 34, 1), (32, 33, 1)]"
483,36.0,"[(0, 13, 1), (0, 16, 1), (0, 27, 1), (1, 5, 1), (1, 12, 1), (1, 25, 1), (2, 12, 1), (2, 13, 1), (2, 33, 1), (3, 8, 1), (3, 18, 1), (3, 31, 1), (4, 17, 1), (4, 28, 1), (4, 35, 1), (5, 7, 1), (5, 25, 1), (6, 7, 1), (6, 15, 1), (6, 18, 1), (7, 22, 1), (8, 9, 1), (8, 18, 1), (9, 11, 1), (9, 26, 1), (10, 24, 1), (10, 28, 1), (10, 35, 1), (11, 19, 1), (11, 20, 1), (12, 29, 1), (13, 23, 1), (14, 26, 1), (14, 27, 1), (14, 34, 1), (15, 16, 1), (15, 35, 1), (16, 30, 1), (17, 19, 1), (17, 32, 1), (19, 26, 1), (20, 22, 1), (20, 32, 1), (21, 22, 1), (21, 30, 1), (21, 33, 1), (23, 28, 1), (23, 29, 1), (24, 29, 1), (24, 31, 1), (25, 34, 1), (27, 33, 1), (30, 31, 1), (32, 34, 1)]"
484,36.0,"[(0, 16, 1), (0, 20, 1), (0, 33, 1), (1, 8, 1), (1, 15, 1), (1, 27, 1), (2, 5, 1), (2, 12, 1), (2, 23, 1), (3, 9, 1), (3, 14, 1), (3, 30, 1), (4, 18, 1), (4, 19, 1), (4, 29, 1), (5, 6, 1), (5, 18, 1), (6, 15, 1), (6, 29, 1), (7, 24, 1), (7, 25, 1), (7, 26, 1), (8, 13, 1), (8, 31, 1), (9, 13, 1), (9, 34, 1), (10, 17, 1), (10, 19, 1), (10, 25, 1), (11, 14, 1), (11, 21, 1), (11, 24, 1), (12, 17, 1), (12, 29, 1), (13, 30, 1), (14, 35, 1), (15, 27, 1), (16, 22, 1), (16, 26, 1), (17, 28, 1), (18, 28, 1), (19, 20, 1), (20, 21, 1), (21, 35, 1), (22, 30, 1), (22, 33, 1), (23, 27, 1), (23, 34, 1), (24, 26, 1), (25, 32, 1), (28, 31, 1), (31, 32, 1), (32, 33, 1), (34, 35, 1)]"
485,36.0,"[(0, 6, 1), (0, 9, 1), (0, 23, 1), (1, 15, 1), (1, 18, 1), (1, 19, 1), (2, 7, 1), (2, 14, 1), (2, 30, 1), (3, 8, 1), (3, 21, 1), (3, 28, 1), (4, 15, 1), (4, 29, 1), (4, 32, 1), (5, 14, 1), (5, 22, 1), (5, 28, 1), (6, 16, 1), (6, 25, 1), (7, 10, 1), (7, 24, 1), (8, 22, 1), (8, 25, 1), (9, 12, 1), (9, 20, 1), (10, 31, 1), (10, 34, 1), (11, 19, 1), (11, 28, 1), (11, 33, 1), (12, 13, 1), (12, 26, 1), (13, 20, 1), (13, 31, 1), (14, 34, 1), (15, 21, 1), (16, 17, 1), (16, 21, 1), (17, 26, 1), (17, 33, 1), (18, 27, 1), (18, 29, 1), (19, 35, 1), (20, 22, 1), (23, 24, 1), (23, 32, 1), (24, 34, 1), (25, 26, 1), (27, 30, 1), (27, 32, 1), (29, 31, 1), (30, 35, 1), (33, 35, 1)]"
486,36.0,"[(0, 5, 1), (0, 10, 1), (0, 28, 1), (1, 4, 1), (1, 13, 1), (1, 26, 1), (2, 12, 1), (2, 16, 1), (2, 28, 1), (3, 13, 1), (3, 33, 1), (3, 34, 1), (4, 14, 1), (4, 15, 1), (5, 10, 1), (5, 31, 1), (6, 8, 1), (6, 24, 1), (6, 27, 1), (7, 23, 1), (7, 30, 1), (7, 31, 1), (8, 22, 1), (8, 24, 1), (9, 13, 1), (9, 30, 1), (9, 31, 1), (10, 25, 1), (11, 22, 1), (11, 26, 1), (11, 33, 1), (12, 14, 1), (12, 17, 1), (14, 17, 1), (15, 20, 1), (15, 32, 1), (16, 19, 1), (16, 27, 1), (17, 23, 1), (18, 20, 1), (18, 26, 1), (18, 35, 1), (19, 29, 1), (19, 32, 1), (20, 34, 1), (21, 25, 1), (21, 32, 1), (21, 34, 1), (22, 35, 1), (23, 25, 1), (24, 35, 1), (27, 29, 1), (28, 33, 1), (29, 30, 1)]"
487,36.0,"[(0, 1, 1), (0, 8, 1), (0, 35, 1), (1, 30, 1), (1, 33, 1), (2, 12, 1), (2, 19, 1), (2, 35, 1), (3, 17, 1), (3, 23, 1), (3, 25, 1), (4, 11, 1), (4, 17, 1), (4, 34, 1), (5, 6, 1), (5, 8, 1), (5, 29, 1), (6, 7, 1), (6, 21, 1), (7, 29, 1), (7, 32, 1), (8, 17, 1), (9, 11, 1), (9, 20, 1), (9, 31, 1), (10, 14, 1), (10, 15, 1), (10, 22, 1), (11, 12, 1), (12, 28, 1), (13, 15, 1), (13, 18, 1), (13, 32, 1), (14, 19, 1), (14, 35, 1), (15, 24, 1), (16, 18, 1), (16, 20, 1), (16, 22, 1), (18, 25, 1), (19, 23, 1), (20, 26, 1), (21, 24, 1), (21, 28, 1), (22, 34, 1), (23, 28, 1), (24, 27, 1), (25, 33, 1), (26, 30, 1), (26, 31, 1), (27, 32, 1), (27, 34, 1), (29, 33, 1), (30, 31, 1)]"
488,36.0,"[(0, 7, 1), (0, 28, 1), (0, 32, 1), (1, 5, 1), (1, 11, 1), (1, 31, 1), (2, 4, 1), (2, 11, 1), (2, 24, 1), (3, 25, 1), (3, 34, 1), (3, 35, 1), (4, 17, 1), (4, 28, 1), (5, 9, 1), (5, 12, 1), (6, 12, 1), (6, 25, 1), (6, 26, 1), (7, 11, 1), (7, 27, 1), (8, 12, 1), (8, 13, 1), (8, 18, 1), (9, 15, 1), (9, 31, 1), (10, 19, 1), (10, 22, 1), (10, 28, 1), (13, 17, 1), (13, 32, 1), (14, 26, 1), (14, 29, 1), (14, 34, 1), (15, 16, 1), (15, 32, 1), (16, 24, 1), (16, 29, 1), (17, 27, 1), (18, 20, 1), (18, 34, 1), (19, 23, 1), (19, 29, 1), (20, 26, 1), (20, 33, 1), (21, 22, 1), (21, 33, 1), (21, 35, 1), (22, 30, 1), (23, 27, 1), (23, 30, 1), (24, 33, 1), (25, 30, 1), (31, 35, 1)]"
489,36.0,"[(0, 25, 1), (0, 28, 1), (0, 30, 1), (1, 13, 1), (1, 22, 1), (1, 31, 1), (2, 16, 1), (2, 17, 1), (2, 33, 1), (3, 6, 1), (3, 9, 1), (3, 32, 1), (4, 20, 1), (4, 29, 1), (4, 30, 1), (5, 12, 1), (5, 20, 1), (5, 32, 1), (6, 9, 1), (6, 26, 1), (7, 31, 1), (7, 33, 1), (7, 35, 1), (8, 15, 1), (8, 30, 1), (8, 35, 1), (9, 17, 1), (10, 16, 1), (10, 19, 1), (10, 34, 1), (11, 13, 1), (11, 28, 1), (11, 34, 1), (12, 15, 1), (12, 24, 1), (13, 23, 1), (14, 21, 1), (14, 23, 1), (14, 27, 1), (15, 32, 1), (16, 27, 1), (17, 19, 1), (18, 20, 1), (18, 29, 1), (18, 34, 1), (19, 35, 1), (21, 25, 1), (21, 33, 1), (22, 25, 1), (22, 31, 1), (23, 26, 1), (24, 27, 1), (24, 28, 1), (26, 29, 1)]"
490,36.0,"[(0, 7, 1), (0, 24, 1), (0, 27, 1), (1, 19, 1), (1, 21, 1), (1, 34, 1), (2, 12, 1), (2, 23, 1), (2, 31, 1), (3, 9, 1), (3, 19, 1), (3, 29, 1), (4, 13, 1), (4, 22, 1), (4, 32, 1), (5, 24, 1), (5, 25, 1), (5, 33, 1), (6, 10, 1), (6, 18, 1), (6, 22, 1), (7, 12, 1), (7, 15, 1), (8, 18, 1), (8, 31, 1), (8, 35, 1), (9, 16, 1), (9, 28, 1), (10, 13, 1), (10, 30, 1), (11, 14, 1), (11, 17, 1), (11, 25, 1), (12, 35, 1), (13, 26, 1), (14, 26, 1), (14, 28, 1), (15, 25, 1), (15, 30, 1), (16, 20, 1), (16, 34, 1), (17, 20, 1), (17, 32, 1), (18, 33, 1), (19, 30, 1), (20, 23, 1), (21, 31, 1), (21, 33, 1), (22, 34, 1), (23, 27, 1), (24, 32, 1), (26, 29, 1), (27, 29, 1), (28, 35, 1)]"
491,36.0,"[(0, 10, 1), (0, 20, 1), (0, 26, 1), (1, 3, 1), (1, 4, 1), (1, 6, 1), (2, 7, 1), (2, 22, 1), (2, 29, 1), (3, 12, 1), (3, 23, 1), (4, 20, 1), (4, 23, 1), (5, 12, 1), (5, 15, 1), (5, 27, 1), (6, 18, 1), (6, 28, 1), (7, 21, 1), (7, 22, 1), (8, 25, 1), (8, 34, 1), (8, 35, 1), (9, 22, 1), (9, 24, 1), (9, 35, 1), (10, 17, 1), (10, 25, 1), (11, 13, 1), (11, 24, 1), (11, 29, 1), (12, 15, 1), (13, 16, 1), (13, 17, 1), (14, 19, 1), (14, 28, 1), (14, 29, 1), (15, 19, 1), (16, 26, 1), (16, 27, 1), (17, 28, 1), (18, 30, 1), (18, 33, 1), (19, 21, 1), (20, 27, 1), (21, 25, 1), (23, 30, 1), (24, 34, 1), (26, 33, 1), (30, 31, 1), (31, 32, 1), (31, 35, 1), (32, 33, 1), (32, 34, 1)]"
492,36.0,"[(0, 15, 1), (0, 20, 1), (0, 34, 1), (1, 5, 1), (1, 18, 1), (1, 33, 1), (2, 6, 1), (2, 17, 1), (2, 33, 1), (3, 10, 1), (3, 24, 1), (3, 28, 1), (4, 8, 1), (4, 20, 1), (4, 34, 1), (5, 13, 1), (5, 22, 1), (6, 18, 1), (6, 25, 1), (7, 9, 1), (7, 23, 1), (7, 28, 1), (8, 30, 1), (8, 31, 1), (9, 17, 1), (9, 30, 1), (10, 19, 1), (10, 27, 1), (11, 15, 1), (11, 27, 1), (11, 33, 1), (12, 14, 1), (12, 15, 1), (12, 22, 1), (13, 18, 1), (13, 29, 1), (14, 19, 1), (14, 35, 1), (16, 23, 1), (16, 26, 1), (16, 32, 1), (17, 23, 1), (19, 26, 1), (20, 32, 1), (21, 29, 1), (21, 30, 1), (21, 35, 1), (22, 35, 1), (24, 25, 1), (24, 29, 1), (25, 26, 1), (27, 34, 1), (28, 31, 1), (31, 32, 1)]"
493,36.0,"[(0, 8, 1), (0, 9, 1), (0, 13, 1), (1, 3, 1), (1, 5, 1), (1, 35, 1), (2, 24, 1), (2, 26, 1), (2, 33, 1), (3, 19, 1), (3, 34, 1), (4, 27, 1), (4, 28, 1), (4, 29, 1), (5, 8, 1), (5, 32, 1), (6, 12, 1), (6, 14, 1), (6, 21, 1), (7, 11, 1), (7, 18, 1), (7, 25, 1), (8, 22, 1), (9, 24, 1), (9, 30, 1), (10, 20, 1), (10, 25, 1), (10, 31, 1), (11, 18, 1), (11, 23, 1), (12, 17, 1), (12, 20, 1), (13, 16, 1), (13, 32, 1), (14, 21, 1), (14, 22, 1), (15, 19, 1), (15, 34, 1), (15, 35, 1), (16, 23, 1), (16, 33, 1), (17, 26, 1), (17, 30, 1), (18, 21, 1), (19, 31, 1), (20, 29, 1), (22, 33, 1), (23, 30, 1), (24, 28, 1), (25, 34, 1), (26, 31, 1), (27, 29, 1), (27, 32, 1), (28, 35, 1)]"
494,36.0,"[(0, 6, 1), (0, 20, 1), (0, 28, 1), (1, 26, 1), (1, 29, 1), (1, 30, 1), (2, 21, 1), (2, 28, 1), (2, 32, 1), (3, 8, 1), (3, 18, 1), (3, 34, 1), (4, 16, 1), (4, 18, 1), (4, 27, 1), (5, 26, 1), (5, 27, 1), (5, 33, 1), (6, 7, 1), (6, 15, 1), (7, 16, 1), (7, 20, 1), (8, 19, 1), (8, 22, 1), (9, 15, 1), (9, 23, 1), (9, 31, 1), (10, 13, 1), (10, 28, 1), (10, 33, 1), (11, 25, 1), (11, 26, 1), (11, 32, 1), (12, 23, 1), (12, 24, 1), (12, 30, 1), (13, 27, 1), (13, 32, 1), (14, 19, 1), (14, 22, 1), (14, 31, 1), (15, 24, 1), (16, 19, 1), (17, 31, 1), (17, 34, 1), (17, 35, 1), (18, 22, 1), (20, 21, 1), (21, 25, 1), (23, 29, 1), (24, 29, 1), (25, 34, 1), (30, 35, 1), (33, 35, 1)]"
495,36.0,"[(0, 12, 1), (0, 21, 1), (0, 33, 1), (1, 3, 1), (1, 26, 1), (1, 27, 1), (2, 5, 1), (2, 13, 1), (2, 32, 1), (3, 23, 1), (3, 30, 1), (4, 5, 1), (4, 8, 1), (4, 34, 1), (5, 8, 1), (6, 16, 1), (6, 31, 1), (6, 35, 1), (7, 10, 1), (7, 18, 1), (7, 27, 1), (8, 35, 1), (9, 25, 1), (9, 32, 1), (9, 34, 1), (10, 21, 1), (10, 22, 1), (11, 14, 1), (11, 16, 1), (11, 20, 1), (12, 17, 1), (12, 19, 1), (13, 18, 1), (13, 30, 1), (14, 18, 1), (14, 21, 1), (15, 23, 1), (15, 24, 1), (15, 30, 1), (16, 26, 1), (17, 20, 1), (17, 22, 1), (19, 22, 1), (19, 29, 1), (20, 25, 1), (23, 24, 1), (24, 28, 1), (25, 29, 1), (26, 32, 1), (27, 31, 1), (28, 33, 1), (28, 35, 1), (29, 34, 1), (31, 33, 1)]"
496,36.0,"[(0, 8, 1), (0, 12, 1), (0, 18, 1), (1, 27, 1), (1, 28, 1), (1, 33, 1), (2, 11, 1), (2, 32, 1), (2, 35, 1), (3, 9, 1), (3, 17, 1), (3, 22, 1), (4, 7, 1), (4, 17, 1), (4, 26, 1), (5, 14, 1), (5, 16, 1), (5, 20, 1), (6, 18, 1), (6, 26, 1), (6, 30, 1), (7, 26, 1), (7, 33, 1), (8, 15, 1), (8, 34, 1), (9, 30, 1), (9, 31, 1), (10, 14, 1), (10, 22, 1), (10, 31, 1), (11, 13, 1), (11, 34, 1), (12, 15, 1), (12, 20, 1), (13, 25, 1), (13, 35, 1), (14, 24, 1), (15, 27, 1), (16, 21, 1), (16, 30, 1), (17, 32, 1), (18, 28, 1), (19, 24, 1), (19, 28, 1), (19, 29, 1), (20, 35, 1), (21, 23, 1), (21, 29, 1), (22, 23, 1), (23, 34, 1), (24, 29, 1), (25, 31, 1), (25, 33, 1), (27, 32, 1)]"
497,36.0,"[(0, 1, 1), (0, 29, 1), (0, 31, 1), (1, 5, 1), (1, 9, 1), (2, 14, 1), (2, 21, 1), (2, 25, 1), (3, 15, 1), (3, 20, 1), (3, 29, 1), (4, 19, 1), (4, 26, 1), (4, 30, 1), (5, 23, 1), (5, 26, 1), (6, 13, 1), (6, 16, 1), (6, 30, 1), (7, 12, 1), (7, 18, 1), (7, 34, 1), (8, 16, 1), (8, 17, 1), (8, 22, 1), (9, 10, 1), (9, 20, 1), (10, 27, 1), (10, 32, 1), (11, 14, 1), (11, 19, 1), (11, 27, 1), (12, 34, 1), (12, 35, 1), (13, 32, 1), (13, 33, 1), (14, 24, 1), (15, 20, 1), (15, 21, 1), (16, 18, 1), (17, 24, 1), (17, 32, 1), (18, 31, 1), (19, 25, 1), (21, 28, 1), (22, 23, 1), (22, 33, 1), (23, 33, 1), (24, 34, 1), (25, 31, 1), (26, 35, 1), (27, 28, 1), (28, 29, 1), (30, 35, 1)]"
498,36.0,"[(0, 13, 1), (0, 28, 1), (0, 30, 1), (1, 10, 1), (1, 18, 1), (1, 26, 1), (2, 23, 1), (2, 24, 1), (2, 29, 1), (3, 21, 1), (3, 24, 1), (3, 25, 1), (4, 12, 1), (4, 18, 1), (4, 32, 1), (5, 9, 1), (5, 17, 1), (5, 22, 1), (6, 20, 1), (6, 28, 1), (6, 35, 1), (7, 13, 1), (7, 29, 1), (7, 33, 1), (8, 14, 1), (8, 27, 1), (8, 31, 1), (9, 17, 1), (9, 30, 1), (10, 24, 1), (10, 35, 1), (11, 12, 1), (11, 16, 1), (11, 30, 1), (12, 28, 1), (13, 33, 1), (14, 15, 1), (14, 32, 1), (15, 18, 1), (15, 34, 1), (16, 23, 1), (16, 33, 1), (17, 19, 1), (19, 20, 1), (19, 34, 1), (20, 27, 1), (21, 27, 1), (21, 34, 1), (22, 25, 1), (22, 26, 1), (23, 25, 1), (26, 31, 1), (29, 32, 1), (31, 35, 1)]"
499,36.0,"[(0, 6, 1), (0, 26, 1), (0, 35, 1), (1, 4, 1), (1, 31, 1), (1, 34, 1), (2, 9, 1), (2, 13, 1), (2, 20, 1), (3, 7, 1), (3, 14, 1), (3, 19, 1), (4, 10, 1), (4, 14, 1), (5, 21, 1), (5, 30, 1), (5, 32, 1), (6, 11, 1), (6, 17, 1), (7, 10, 1), (7, 27, 1), (8, 10, 1), (8, 18, 1), (8, 28, 1), (9, 19, 1), (9, 28, 1), (11, 30, 1), (11, 33, 1), (12, 15, 1), (12, 17, 1), (12, 22, 1), (13, 24, 1), (13, 25, 1), (14, 23, 1), (15, 34, 1), (15, 35, 1), (16, 19, 1), (16, 24, 1), (16, 33, 1), (17, 29, 1), (18, 30, 1), (18, 32, 1), (20, 27, 1), (20, 33, 1), (21, 22, 1), (21, 25, 1), (22, 29, 1), (23, 26, 1), (23, 28, 1), (24, 34, 1), (25, 29, 1), (26, 31, 1), (27, 32, 1), (31, 35, 1)]"
500,40.0,"[(0, 6, 1), (0, 36, 1), (0, 38, 1), (1, 11, 1), (1, 13, 1), (1, 14, 1), (2, 5, 1), (2, 20, 1), (2, 26, 1), (3, 19, 1), (3, 31, 1), (3, 39, 1), (4, 7, 1), (4, 16, 1), (4, 38, 1), (5, 8, 1), (5, 31, 1), (6, 20, 1), (6, 36, 1), (7, 13, 1), (7, 25, 1), (8, 21, 1), (8, 31, 1), (9, 11, 1), (9, 22, 1), (9, 33, 1), (10, 18, 1), (10, 22, 1), (10, 36, 1), (11, 28, 1), (12, 16, 1), (12, 30, 1), (12, 37, 1), (13, 21, 1), (14, 28, 1), (14, 39, 1), (15, 26, 1), (15, 32, 1), (15, 33, 1), (16, 35, 1), (17, 27, 1), (17, 37, 1), (17, 38, 1), (18, 28, 1), (18, 29, 1), (19, 25, 1), (19, 35, 1), (20, 29, 1), (21, 27, 1), (22, 25, 1), (23, 32, 1), (23, 33, 1), (23, 34, 1), (24, 26, 1), (24, 35, 1), (24, 39, 1), (27, 30, 1), (29, 32, 1), (30, 34, 1), (34, 37, 1)]"
501,40.0,"[(0, 5, 1), (0, 31, 1), (0, 34, 1), (1, 15, 1), (1, 26, 1), (1, 36, 1), (2, 10, 1), (2, 29, 1), (2, 31, 1), (3, 7, 1), (3, 14, 1), (3, 36, 1), (4, 5, 1), (4, 8, 1), (4, 23, 1), (5, 38, 1), (6, 8, 1), (6, 11, 1), (6, 28, 1), (7, 31, 1), (7, 35, 1), (8, 21, 1), (9, 19, 1), (9, 32, 1), (9, 37, 1), (10, 22, 1), (10, 39, 1), (11, 12, 1), (11, 27, 1), (12, 21, 1), (12, 34, 1), (13, 17, 1), (13, 28, 1), (13, 32, 1), (14, 18, 1), (14, 25, 1), (15, 19, 1), (15, 37, 1), (16, 21, 1), (16, 29, 1), (16, 39, 1), (17, 19, 1), (17, 26, 1), (18, 22, 1), (18, 36, 1), (20, 24, 1), (20, 25, 1), (20, 35, 1), (22, 38, 1), (23, 27, 1), (23, 35, 1), (24, 26, 1), (24, 38, 1), (25, 30, 1), (27, 33, 1), (28, 30, 1), (29, 33, 1), (30, 32, 1), (33, 37, 1), (34, 39, 1)]"
502,40.0,"[(0, 14, 1), (0, 19, 1), (0, 38, 1), (1, 8, 1), (1, 27, 1), (1, 39, 1), (2, 3, 1), (2, 11, 1), (2, 20, 1), (3, 16, 1), (3, 33, 1), (4, 22, 1), (4, 33, 1), (4, 36, 1), (5, 8, 1), (5, 9, 1), (5, 39, 1), (6, 17, 1), (6, 26, 1), (6, 31, 1), (7, 15, 1), (7, 29, 1), (7, 34, 1), (8, 36, 1), (9, 18, 1), (9, 24, 1), (10, 16, 1), (10, 18, 1), (10, 24, 1), (11, 14, 1), (11, 20, 1), (12, 13, 1), (12, 20, 1), (12, 29, 1), (13, 31, 1), (13, 35, 1), (14, 25, 1), (15, 28, 1), (15, 32, 1), (16, 23, 1), (17, 21, 1), (17, 26, 1), (18, 27, 1), (19, 30, 1), (19, 38, 1), (21, 22, 1), (21, 25, 1), (22, 35, 1), (23, 34, 1), (23, 37, 1), (24, 32, 1), (25, 26, 1), (27, 32, 1), (28, 30, 1), (28, 39, 1), (29, 31, 1), (30, 35, 1), (33, 38, 1), (34, 37, 1), (36, 37, 1)]"
503,40.0,"[(0, 20, 1), (0, 21, 1), (0, 31, 1), (1, 27, 1), (1, 33, 1), (1, 36, 1), (2, 4, 1), (2, 13, 1), (2, 38, 1), (3, 5, 1), (3, 28, 1), (3, 33, 1), (4, 6, 1), (4, 8, 1), (5, 7, 1), (5, 22, 1), (6, 31, 1), (6, 34, 1), (7, 9, 1), (7, 39, 1), (8, 12, 1), (8, 29, 1), (9, 19, 1), (9, 32, 1), (10, 13, 1), (10, 23, 1), (10, 27, 1), (11, 19, 1), (11, 20, 1), (11, 25, 1), (12, 17, 1), (12, 26, 1), (13, 25, 1), (14, 18, 1), (14, 38, 1), (14, 39, 1), (15, 23, 1), (15, 29, 1), (15, 39, 1), (16, 19, 1), (16, 21, 1), (16, 29, 1), (17, 30, 1), (17, 37, 1), (18, 24, 1), (18, 35, 1), (20, 25, 1), (21, 26, 1), (22, 23, 1), (22, 38, 1), (24, 28, 1), (24, 37, 1), (26, 30, 1), (27, 36, 1), (28, 35, 1), (30, 32, 1), (31, 34, 1), (32, 37, 1), (33, 36, 1), (34, 35, 1)]"
504,40.0,"[(0, 13, 1), (0, 19, 1), (0, 29, 1), (1, 25, 1), (1, 32, 1), (1, 39, 1), (2, 3, 1), (2, 30, 1), (2, 35, 1), (3, 7, 1), (3, 10, 1), (4, 11, 1), (4, 14, 1), (4, 18, 1), (5, 11, 1), (5, 29, 1), (5, 35, 1), (6, 15, 1), (6, 16, 1), (6, 25, 1), (7, 13, 1), (7, 22, 1), (8, 9, 1), (8, 10, 1), (8, 21, 1), (9, 13, 1), (9, 18, 1), (10, 34, 1), (11, 15, 1), (12, 24, 1), (12, 27, 1), (12, 34, 1), (14, 34, 1), (14, 35, 1), (15, 16, 1), (16, 30, 1), (17, 26, 1), (17, 33, 1), (17, 38, 1), (18, 19, 1), (19, 22, 1), (20, 27, 1), (20, 28, 1), (20, 36, 1), (21, 23, 1), (21, 28, 1), (22, 24, 1), (23, 25, 1), (23, 38, 1), (24, 36, 1), (26, 32, 1), (26, 37, 1), (27, 28, 1), (29, 33, 1), (30, 31, 1), (31, 37, 1), (31, 39, 1), (32, 33, 1), (36, 39, 1), (37, 38, 1)]"
505,40.0,"[(0, 6, 1), (0, 14, 1), (0, 17, 1), (1, 17, 1), (1, 18, 1), (1, 32, 1), (2, 10, 1), (2, 14, 1), (2, 26, 1), (3, 29, 1), (3, 38, 1), (3, 39, 1), (4, 5, 1), (4, 11, 1), (4, 23, 1), (5, 7, 1), (5, 30, 1), (6, 19, 1), (6, 35, 1), (7, 19, 1), (7, 32, 1), (8, 10, 1), (8, 15, 1), (8, 21, 1), (9, 16, 1), (9, 24, 1), (9, 37, 1), (10, 27, 1), (11, 18, 1), (11, 21, 1), (12, 24, 1), (12, 29, 1), (12, 39, 1), (13, 31, 1), (13, 32, 1), (13, 34, 1), (14, 38, 1), (15, 28, 1), (15, 38, 1), (16, 20, 1), (16, 22, 1), (17, 26, 1), (18, 20, 1), (19, 34, 1), (20, 35, 1), (21, 37, 1), (22, 25, 1), (22, 28, 1), (23, 27, 1), (23, 33, 1), (24, 36, 1), (25, 30, 1), (25, 36, 1), (26, 28, 1), (27, 34, 1), (29, 31, 1), (30, 33, 1), (31, 35, 1), (33, 37, 1), (36, 39, 1)]"
506,40.0,"[(0, 2, 1), (0, 19, 1), (0, 33, 1), (1, 9, 1), (1, 23, 1), (1, 27, 1), (2, 15, 1), (2, 22, 1), (3, 22, 1), (3, 25, 1), (3, 31, 1), (4, 12, 1), (4, 18, 1), (4, 28, 1), (5, 17, 1), (5, 18, 1), (5, 31, 1), (6, 13, 1), (6, 17, 1), (6, 24, 1), (7, 12, 1), (7, 18, 1), (7, 19, 1), (8, 12, 1), (8, 37, 1), (8, 38, 1), (9, 23, 1), (9, 32, 1), (10, 13, 1), (10, 32, 1), (10, 36, 1), (11, 24, 1), (11, 25, 1), (11, 31, 1), (13, 24, 1), (14, 19, 1), (14, 21, 1), (14, 37, 1), (15, 32, 1), (15, 33, 1), (16, 29, 1), (16, 30, 1), (16, 38, 1), (17, 34, 1), (20, 21, 1), (20, 23, 1), (20, 36, 1), (21, 26, 1), (22, 29, 1), (25, 28, 1), (26, 27, 1), (26, 30, 1), (27, 28, 1), (29, 35, 1), (30, 39, 1), (33, 35, 1), (34, 36, 1), (34, 39, 1), (35, 39, 1), (37, 38, 1)]"
507,40.0,"[(0, 11, 1), (0, 17, 1), (0, 36, 1), (1, 4, 1), (1, 5, 1), (1, 12, 1), (2, 3, 1), (2, 15, 1), (2, 26, 1), (3, 35, 1), (3, 38, 1), (4, 8, 1), (4, 17, 1), (5, 23, 1), (5, 33, 1), (6, 10, 1), (6, 31, 1), (6, 35, 1), (7, 12, 1), (7, 18, 1), (7, 37, 1), (8, 11, 1), (8, 16, 1), (9, 10, 1), (9, 25, 1), (9, 28, 1), (10, 35, 1), (11, 27, 1), (12, 18, 1), (13, 14, 1), (13, 23, 1), (13, 24, 1), (14, 24, 1), (14, 36, 1), (15, 19, 1), (15, 38, 1), (16, 17, 1), (16, 30, 1), (18, 26, 1), (19, 30, 1), (19, 34, 1), (20, 21, 1), (20, 28, 1), (20, 37, 1), (21, 29, 1), (21, 30, 1), (22, 23, 1), (22, 27, 1), (22, 31, 1), (24, 32, 1), (25, 29, 1), (25, 34, 1), (26, 33, 1), (27, 31, 1), (28, 36, 1), (29, 33, 1), (32, 34, 1), (32, 39, 1), (37, 39, 1), (38, 39, 1)]"
508,40.0,"[(0, 3, 1), (0, 15, 1), (0, 28, 1), (1, 2, 1), (1, 10, 1), (1, 30, 1), (2, 11, 1), (2, 22, 1), (3, 5, 1), (3, 39, 1), (4, 14, 1), (4, 21, 1), (4, 22, 1), (5, 33, 1), (5, 36, 1), (6, 13, 1), (6, 14, 1), (6, 38, 1), (7, 12, 1), (7, 16, 1), (7, 27, 1), (8, 9, 1), (8, 10, 1), (8, 38, 1), (9, 24, 1), (9, 35, 1), (10, 37, 1), (11, 25, 1), (11, 34, 1), (12, 26, 1), (12, 27, 1), (13, 15, 1), (13, 26, 1), (14, 19, 1), (15, 23, 1), (16, 20, 1), (16, 22, 1), (17, 25, 1), (17, 27, 1), (17, 31, 1), (18, 34, 1), (18, 36, 1), (18, 39, 1), (19, 21, 1), (19, 29, 1), (20, 25, 1), (20, 39, 1), (21, 26, 1), (23, 32, 1), (23, 35, 1), (24, 29, 1), (24, 34, 1), (28, 31, 1), (28, 33, 1), (29, 33, 1), (30, 31, 1), (30, 37, 1), (32, 35, 1), (32, 38, 1), (36, 37, 1)]"
509,40.0,"[(0, 11, 1), (0, 15, 1), (0, 17, 1), (1, 5, 1), (1, 20, 1), (1, 23, 1), (2, 18, 1), (2, 19, 1), (2, 33, 1), (3, 8, 1), (3, 28, 1), (3, 38, 1), (4, 8, 1), (4, 38, 1), (4, 39, 1), (5, 6, 1), (5, 7, 1), (6, 13, 1), (6, 20, 1), (7, 23, 1), (7, 38, 1), (8, 33, 1), (9, 19, 1), (9, 33, 1), (9, 39, 1), (10, 14, 1), (10, 24, 1), (10, 28, 1), (11, 24, 1), (11, 36, 1), (12, 17, 1), (12, 22, 1), (12, 37, 1), (13, 20, 1), (13, 29, 1), (14, 26, 1), (14, 37, 1), (15, 34, 1), (15, 39, 1), (16, 21, 1), (16, 27, 1), (16, 31, 1), (17, 34, 1), (18, 25, 1), (18, 28, 1), (19, 22, 1), (21, 25, 1), (21, 30, 1), (22, 25, 1), (23, 26, 1), (24, 36, 1), (26, 31, 1), (27, 32, 1), (27, 36, 1), (29, 34, 1), (29, 35, 1), (30, 32, 1), (30, 35, 1), (31, 37, 1), (32, 35, 1)]"
510,40.0,"[(0, 1, 1), (0, 12, 1), (0, 22, 1), (1, 12, 1), (1, 24, 1), (2, 24, 1), (2, 25, 1), (2, 28, 1), (3, 23, 1), (3, 25, 1), (3, 33, 1), (4, 16, 1), (4, 30, 1), (4, 39, 1), (5, 10, 1), (5, 19, 1), (5, 37, 1), (6, 9, 1), (6, 19, 1), (6, 38, 1), (7, 10, 1), (7, 23, 1), (7, 28, 1), (8, 12, 1), (8, 26, 1), (8, 34, 1), (9, 16, 1), (9, 30, 1), (10, 21, 1), (11, 13, 1), (11, 17, 1), (11, 33, 1), (13, 24, 1), (13, 26, 1), (14, 15, 1), (14, 29, 1), (14, 38, 1), (15, 32, 1), (15, 37, 1), (16, 28, 1), (17, 27, 1), (17, 31, 1), (18, 22, 1), (18, 23, 1), (18, 34, 1), (19, 35, 1), (20, 21, 1), (20, 33, 1), (20, 36, 1), (21, 39, 1), (22, 29, 1), (25, 35, 1), (26, 31, 1), (27, 29, 1), (27, 36, 1), (30, 35, 1), (31, 39, 1), (32, 36, 1), (32, 38, 1), (34, 37, 1)]"
511,40.0,"[(0, 8, 1), (0, 27, 1), (0, 35, 1), (1, 7, 1), (1, 18, 1), (1, 25, 1), (2, 10, 1), (2, 12, 1), (2, 18, 1), (3, 9, 1), (3, 15, 1), (3, 29, 1), (4, 13, 1), (4, 27, 1), (4, 38, 1), (5, 13, 1), (5, 16, 1), (5, 31, 1), (6, 13, 1), (6, 18, 1), (6, 21, 1), (7, 14, 1), (7, 24, 1), (8, 36, 1), (8, 37, 1), (9, 11, 1), (9, 15, 1), (10, 24, 1), (10, 33, 1), (11, 16, 1), (11, 38, 1), (12, 20, 1), (12, 29, 1), (14, 21, 1), (14, 33, 1), (15, 35, 1), (16, 19, 1), (17, 23, 1), (17, 32, 1), (17, 39, 1), (19, 26, 1), (19, 28, 1), (20, 36, 1), (20, 37, 1), (21, 26, 1), (22, 31, 1), (22, 33, 1), (22, 34, 1), (23, 27, 1), (23, 31, 1), (24, 25, 1), (25, 36, 1), (26, 38, 1), (28, 29, 1), (28, 30, 1), (30, 37, 1), (30, 39, 1), (32, 34, 1), (32, 39, 1), (34, 35, 1)]"
512,40.0,"[(0, 9, 1), (0, 22, 1), (0, 29, 1), (1, 10, 1), (1, 13, 1), (1, 33, 1), (2, 7, 1), (2, 12, 1), (2, 23, 1), (3, 6, 1), (3, 22, 1), (3, 24, 1), (4, 5, 1), (4, 24, 1), (4, 26, 1), (5, 14, 1), (5, 32, 1), (6, 17, 1), (6, 35, 1), (7, 28, 1), (7, 30, 1), (8, 12, 1), (8, 16, 1), (8, 18, 1), (9, 31, 1), (9, 39, 1), (10, 11, 1), (10, 19, 1), (11, 15, 1), (11, 26, 1), (12, 18, 1), (13, 19, 1), (13, 26, 1), (14, 15, 1), (14, 29, 1), (15, 35, 1), (16, 25, 1), (16, 29, 1), (17, 24, 1), (17, 37, 1), (18, 20, 1), (19, 35, 1), (20, 27, 1), (20, 33, 1), (21, 23, 1), (21, 34, 1), (21, 38, 1), (22, 30, 1), (23, 36, 1), (25, 32, 1), (25, 36, 1), (27, 34, 1), (27, 38, 1), (28, 31, 1), (28, 36, 1), (30, 39, 1), (31, 38, 1), (32, 34, 1), (33, 37, 1), (37, 39, 1)]"
513,40.0,"[(0, 14, 1), (0, 27, 1), (0, 29, 1), (1, 23, 1), (1, 29, 1), (1, 35, 1), (2, 4, 1), (2, 17, 1), (2, 35, 1), (3, 9, 1), (3, 23, 1), (3, 32, 1), (4, 15, 1), (4, 34, 1), (5, 13, 1), (5, 28, 1), (5, 37, 1), (6, 24, 1), (6, 34, 1), (6, 37, 1), (7, 8, 1), (7, 18, 1), (7, 24, 1), (8, 11, 1), (8, 13, 1), (9, 29, 1), (9, 34, 1), (10, 12, 1), (10, 13, 1), (10, 15, 1), (11, 17, 1), (11, 18, 1), (12, 19, 1), (12, 21, 1), (14, 25, 1), (14, 26, 1), (15, 39, 1), (16, 19, 1), (16, 22, 1), (16, 36, 1), (17, 28, 1), (18, 38, 1), (19, 22, 1), (20, 25, 1), (20, 28, 1), (20, 31, 1), (21, 23, 1), (21, 39, 1), (22, 38, 1), (24, 25, 1), (26, 30, 1), (26, 35, 1), (27, 37, 1), (27, 38, 1), (30, 36, 1), (30, 39, 1), (31, 32, 1), (31, 33, 1), (32, 33, 1), (33, 36, 1)]"
514,40.0,"[(0, 21, 1), (0, 32, 1), (0, 39, 1), (1, 33, 1), (1, 34, 1), (1, 37, 1), (2, 7, 1), (2, 37, 1), (2, 39, 1), (3, 4, 1), (3, 30, 1), (3, 38, 1), (4, 21, 1), (4, 30, 1), (5, 14, 1), (5, 26, 1), (5, 31, 1), (6, 15, 1), (6, 22, 1), (6, 25, 1), (7, 27, 1), (7, 37, 1), (8, 12, 1), (8, 19, 1), (8, 35, 1), (9, 16, 1), (9, 25, 1), (9, 33, 1), (10, 11, 1), (10, 27, 1), (10, 36, 1), (11, 24, 1), (11, 34, 1), (12, 31, 1), (12, 38, 1), (13, 14, 1), (13, 29, 1), (13, 34, 1), (14, 24, 1), (15, 20, 1), (15, 26, 1), (16, 35, 1), (16, 36, 1), (17, 19, 1), (17, 20, 1), (17, 36, 1), (18, 21, 1), (18, 26, 1), (18, 30, 1), (19, 32, 1), (20, 38, 1), (22, 29, 1), (22, 35, 1), (23, 27, 1), (23, 28, 1), (23, 33, 1), (24, 39, 1), (25, 28, 1), (28, 29, 1), (31, 32, 1)]"
515,40.0,"[(0, 2, 1), (0, 15, 1), (0, 29, 1), (1, 8, 1), (1, 11, 1), (1, 14, 1), (2, 18, 1), (2, 32, 1), (3, 7, 1), (3, 31, 1), (3, 39, 1), (4, 6, 1), (4, 26, 1), (4, 28, 1), (5, 13, 1), (5, 22, 1), (5, 29, 1), (6, 11, 1), (6, 14, 1), (7, 21, 1), (7, 25, 1), (8, 34, 1), (8, 38, 1), (9, 19, 1), (9, 27, 1), (9, 36, 1), (10, 20, 1), (10, 24, 1), (10, 35, 1), (11, 25, 1), (12, 17, 1), (12, 23, 1), (12, 30, 1), (13, 15, 1), (13, 31, 1), (14, 30, 1), (15, 37, 1), (16, 26, 1), (16, 31, 1), (16, 34, 1), (17, 18, 1), (17, 35, 1), (18, 23, 1), (19, 37, 1), (19, 39, 1), (20, 22, 1), (20, 27, 1), (21, 28, 1), (21, 35, 1), (22, 29, 1), (23, 30, 1), (24, 33, 1), (24, 38, 1), (25, 33, 1), (26, 28, 1), (27, 32, 1), (32, 36, 1), (33, 38, 1), (34, 36, 1), (37, 39, 1)]"
516,40.0,"[(0, 4, 1), (0, 20, 1), (0, 28, 1), (1, 17, 1), (1, 20, 1), (1, 36, 1), (2, 9, 1), (2, 32, 1), (2, 33, 1), (3, 23, 1), (3, 27, 1), (3, 29, 1), (4, 28, 1), (4, 29, 1), (5, 7, 1), (5, 26, 1), (5, 32, 1), (6, 22, 1), (6, 31, 1), (6, 32, 1), (7, 25, 1), (7, 34, 1), (8, 12, 1), (8, 19, 1), (8, 35, 1), (9, 11, 1), (9, 37, 1), (10, 12, 1), (10, 17, 1), (10, 38, 1), (11, 34, 1), (11, 39, 1), (12, 33, 1), (13, 18, 1), (13, 24, 1), (13, 29, 1), (14, 25, 1), (14, 30, 1), (14, 38, 1), (15, 20, 1), (15, 30, 1), (15, 34, 1), (16, 21, 1), (16, 35, 1), (16, 37, 1), (17, 39, 1), (18, 27, 1), (18, 31, 1), (19, 24, 1), (19, 33, 1), (21, 36, 1), (21, 39, 1), (22, 23, 1), (22, 31, 1), (23, 28, 1), (24, 30, 1), (25, 35, 1), (26, 27, 1), (26, 37, 1), (36, 38, 1)]"
517,40.0,"[(0, 6, 1), (0, 22, 1), (0, 33, 1), (1, 5, 1), (1, 20, 1), (1, 23, 1), (2, 15, 1), (2, 16, 1), (2, 36, 1), (3, 16, 1), (3, 17, 1), (3, 36, 1), (4, 7, 1), (4, 14, 1), (4, 26, 1), (5, 15, 1), (5, 23, 1), (6, 21, 1), (6, 24, 1), (7, 34, 1), (7, 37, 1), (8, 11, 1), (8, 19, 1), (8, 30, 1), (9, 14, 1), (9, 34, 1), (9, 38, 1), (10, 12, 1), (10, 20, 1), (10, 32, 1), (11, 17, 1), (11, 28, 1), (12, 29, 1), (12, 34, 1), (13, 31, 1), (13, 38, 1), (13, 39, 1), (14, 16, 1), (15, 29, 1), (17, 18, 1), (18, 20, 1), (18, 27, 1), (19, 26, 1), (19, 30, 1), (21, 29, 1), (21, 35, 1), (22, 25, 1), (22, 28, 1), (23, 27, 1), (24, 28, 1), (24, 32, 1), (25, 26, 1), (25, 32, 1), (27, 33, 1), (30, 37, 1), (31, 36, 1), (31, 38, 1), (33, 39, 1), (35, 37, 1), (35, 39, 1)]"
518,40.0,"[(0, 9, 1), (0, 26, 1), (0, 36, 1), (1, 10, 1), (1, 23, 1), (1, 32, 1), (2, 13, 1), (2, 14, 1), (2, 24, 1), (3, 4, 1), (3, 22, 1), (3, 23, 1), (4, 17, 1), (4, 23, 1), (5, 14, 1), (5, 24, 1), (5, 33, 1), (6, 14, 1), (6, 29, 1), (6, 32, 1), (7, 9, 1), (7, 21, 1), (7, 34, 1), (8, 13, 1), (8, 26, 1), (8, 35, 1), (9, 27, 1), (10, 18, 1), (10, 38, 1), (11, 15, 1), (11, 25, 1), (11, 32, 1), (12, 20, 1), (12, 26, 1), (12, 38, 1), (13, 25, 1), (15, 27, 1), (15, 38, 1), (16, 21, 1), (16, 35, 1), (16, 39, 1), (17, 19, 1), (17, 30, 1), (18, 20, 1), (18, 31, 1), (19, 25, 1), (19, 34, 1), (20, 28, 1), (21, 34, 1), (22, 30, 1), (22, 35, 1), (24, 33, 1), (27, 36, 1), (28, 31, 1), (28, 33, 1), (29, 37, 1), (29, 39, 1), (30, 37, 1), (31, 39, 1), (36, 37, 1)]"
519,40.0,"[(0, 12, 1), (0, 32, 1), (0, 37, 1), (1, 10, 1), (1, 31, 1), (1, 32, 1), (2, 3, 1), (2, 33, 1), (2, 39, 1), (3, 15, 1), (3, 22, 1), (4, 9, 1), (4, 15, 1), (4, 17, 1), (5, 12, 1), (5, 28, 1), (5, 35, 1), (6, 9, 1), (6, 16, 1), (6, 23, 1), (7, 10, 1), (7, 37, 1), (7, 38, 1), (8, 18, 1), (8, 27, 1), (8, 28, 1), (9, 19, 1), (10, 20, 1), (11, 23, 1), (11, 24, 1), (11, 25, 1), (12, 30, 1), (13, 23, 1), (13, 24, 1), (13, 31, 1), (14, 18, 1), (14, 26, 1), (14, 39, 1), (15, 39, 1), (16, 20, 1), (16, 34, 1), (17, 26, 1), (17, 29, 1), (18, 35, 1), (19, 27, 1), (19, 30, 1), (20, 29, 1), (21, 24, 1), (21, 31, 1), (21, 32, 1), (22, 27, 1), (22, 33, 1), (25, 33, 1), (25, 36, 1), (26, 28, 1), (29, 35, 1), (30, 36, 1), (34, 36, 1), (34, 38, 1), (37, 38, 1)]"
520,40.0,"[(0, 22, 1), (0, 23, 1), (0, 37, 1), (1, 11, 1), (1, 23, 1), (1, 38, 1), (2, 19, 1), (2, 31, 1), (2, 39, 1), (3, 24, 1), (3, 25, 1), (3, 30, 1), (4, 5, 1), (4, 16, 1), (4, 25, 1), (5, 14, 1), (5, 18, 1), (6, 20, 1), (6, 21, 1), (6, 24, 1), (7, 8, 1), (7, 16, 1), (7, 30, 1), (8, 12, 1), (8, 29, 1), (9, 24, 1), (9, 30, 1), (9, 37, 1), (10, 22, 1), (10, 23, 1), (10, 28, 1), (11, 13, 1), (11, 27, 1), (12, 21, 1), (12, 34, 1), (13, 16, 1), (13, 38, 1), (14, 26, 1), (14, 39, 1), (15, 19, 1), (15, 20, 1), (15, 38, 1), (17, 18, 1), (17, 21, 1), (17, 36, 1), (18, 29, 1), (19, 36, 1), (20, 33, 1), (22, 35, 1), (25, 35, 1), (26, 27, 1), (26, 28, 1), (27, 32, 1), (28, 34, 1), (29, 39, 1), (31, 32, 1), (31, 35, 1), (32, 33, 1), (33, 36, 1), (34, 37, 1)]"
521,40.0,"[(0, 16, 1), (0, 24, 1), (0, 29, 1), (1, 14, 1), (1, 31, 1), (1, 35, 1), (2, 5, 1), (2, 21, 1), (2, 28, 1), (3, 12, 1), (3, 19, 1), (3, 33, 1), (4, 21, 1), (4, 32, 1), (4, 33, 1), (5, 9, 1), (5, 31, 1), (6, 7, 1), (6, 8, 1), (6, 33, 1), (7, 35, 1), (7, 38, 1), (8, 15, 1), (8, 37, 1), (9, 17, 1), (9, 19, 1), (10, 22, 1), (10, 24, 1), (10, 39, 1), (11, 27, 1), (11, 32, 1), (11, 39, 1), (12, 17, 1), (12, 34, 1), (13, 20, 1), (13, 28, 1), (13, 30, 1), (14, 24, 1), (14, 31, 1), (15, 23, 1), (15, 25, 1), (16, 18, 1), (16, 28, 1), (17, 21, 1), (18, 20, 1), (18, 34, 1), (19, 27, 1), (20, 39, 1), (22, 29, 1), (22, 38, 1), (23, 26, 1), (23, 35, 1), (25, 37, 1), (25, 38, 1), (26, 27, 1), (26, 30, 1), (29, 32, 1), (30, 36, 1), (34, 36, 1), (36, 37, 1)]"
522,40.0,"[(0, 3, 1), (0, 8, 1), (0, 33, 1), (1, 27, 1), (1, 34, 1), (1, 39, 1), (2, 8, 1), (2, 11, 1), (2, 25, 1), (3, 32, 1), (3, 35, 1), (4, 6, 1), (4, 24, 1), (4, 34, 1), (5, 16, 1), (5, 20, 1), (5, 38, 1), (6, 15, 1), (6, 20, 1), (7, 30, 1), (7, 32, 1), (7, 37, 1), (8, 18, 1), (9, 13, 1), (9, 28, 1), (9, 29, 1), (10, 11, 1), (10, 12, 1), (10, 32, 1), (11, 26, 1), (12, 23, 1), (12, 31, 1), (13, 24, 1), (13, 29, 1), (14, 15, 1), (14, 19, 1), (14, 28, 1), (15, 22, 1), (16, 18, 1), (16, 21, 1), (17, 18, 1), (17, 21, 1), (17, 39, 1), (19, 23, 1), (19, 25, 1), (20, 33, 1), (21, 31, 1), (22, 37, 1), (22, 38, 1), (23, 30, 1), (24, 26, 1), (25, 30, 1), (26, 28, 1), (27, 31, 1), (27, 36, 1), (29, 37, 1), (33, 35, 1), (34, 36, 1), (35, 36, 1), (38, 39, 1)]"
523,40.0,"[(0, 3, 1), (0, 8, 1), (0, 31, 1), (1, 24, 1), (1, 34, 1), (1, 36, 1), (2, 5, 1), (2, 16, 1), (2, 19, 1), (3, 10, 1), (3, 38, 1), (4, 30, 1), (4, 37, 1), (4, 39, 1), (5, 14, 1), (5, 19, 1), (6, 13, 1), (6, 15, 1), (6, 37, 1), (7, 8, 1), (7, 19, 1), (7, 39, 1), (8, 39, 1), (9, 14, 1), (9, 27, 1), (9, 32, 1), (10, 15, 1), (10, 28, 1), (11, 20, 1), (11, 22, 1), (11, 29, 1), (12, 16, 1), (12, 26, 1), (12, 33, 1), (13, 18, 1), (13, 38, 1), (14, 22, 1), (15, 20, 1), (16, 36, 1), (17, 30, 1), (17, 31, 1), (17, 32, 1), (18, 25, 1), (18, 35, 1), (20, 31, 1), (21, 27, 1), (21, 29, 1), (21, 35, 1), (22, 23, 1), (23, 25, 1), (23, 35, 1), (24, 26, 1), (24, 29, 1), (25, 33, 1), (26, 36, 1), (27, 34, 1), (28, 30, 1), (28, 38, 1), (32, 34, 1), (33, 37, 1)]"
524,40.0,"[(0, 8, 1), (0, 30, 1), (0, 31, 1), (1, 2, 1), (1, 9, 1), (1, 27, 1), (2, 4, 1), (2, 36, 1), (3, 11, 1), (3, 12, 1), (3, 37, 1), (4, 14, 1), (4, 19, 1), (5, 17, 1), (5, 26, 1), (5, 29, 1), (6, 20, 1), (6, 31, 1), (6, 35, 1), (7, 10, 1), (7, 12, 1), (7, 37, 1), (8, 9, 1), (8, 23, 1), (9, 28, 1), (10, 32, 1), (10, 38, 1), (11, 25, 1), (11, 37, 1), (12, 24, 1), (13, 15, 1), (13, 18, 1), (13, 34, 1), (14, 24, 1), (14, 32, 1), (15, 23, 1), (15, 28, 1), (16, 23, 1), (16, 33, 1), (16, 38, 1), (17, 18, 1), (17, 22, 1), (18, 34, 1), (19, 28, 1), (19, 39, 1), (20, 21, 1), (20, 36, 1), (21, 25, 1), (21, 29, 1), (22, 29, 1), (22, 31, 1), (24, 27, 1), (25, 38, 1), (26, 30, 1), (26, 39, 1), (27, 35, 1), (30, 39, 1), (32, 35, 1), (33, 34, 1), (33, 36, 1)]"
525,40.0,"[(0, 15, 1), (0, 19, 1), (0, 39, 1), (1, 12, 1), (1, 31, 1), (1, 35, 1), (2, 8, 1), (2, 11, 1), (2, 32, 1), (3, 8, 1), (3, 19, 1), (3, 37, 1), (4, 23, 1), (4, 27, 1), (4, 33, 1), (5, 13, 1), (5, 16, 1), (5, 29, 1), (6, 28, 1), (6, 34, 1), (6, 37, 1), (7, 10, 1), (7, 17, 1), (7, 18, 1), (8, 20, 1), (9, 27, 1), (9, 30, 1), (9, 32, 1), (10, 12, 1), (10, 14, 1), (11, 25, 1), (11, 31, 1), (12, 33, 1), (13, 23, 1), (13, 28, 1), (14, 15, 1), (14, 25, 1), (15, 36, 1), (16, 21, 1), (16, 22, 1), (17, 18, 1), (17, 35, 1), (18, 34, 1), (19, 36, 1), (20, 30, 1), (20, 36, 1), (21, 38, 1), (21, 39, 1), (22, 24, 1), (22, 25, 1), (23, 31, 1), (24, 32, 1), (24, 37, 1), (26, 33, 1), (26, 38, 1), (26, 39, 1), (27, 28, 1), (29, 30, 1), (29, 34, 1), (35, 38, 1)]"
526,40.0,"[(0, 31, 1), (0, 33, 1), (0, 34, 1), (1, 11, 1), (1, 20, 1), (1, 38, 1), (2, 15, 1), (2, 19, 1), (2, 23, 1), (3, 13, 1), (3, 21, 1), (3, 24, 1), (4, 13, 1), (4, 15, 1), (4, 27, 1), (5, 21, 1), (5, 26, 1), (5, 32, 1), (6, 18, 1), (6, 24, 1), (6, 30, 1), (7, 17, 1), (7, 19, 1), (7, 20, 1), (8, 16, 1), (8, 25, 1), (8, 35, 1), (9, 13, 1), (9, 22, 1), (9, 38, 1), (10, 12, 1), (10, 36, 1), (10, 37, 1), (11, 25, 1), (11, 39, 1), (12, 18, 1), (12, 29, 1), (14, 21, 1), (14, 36, 1), (14, 38, 1), (15, 30, 1), (16, 26, 1), (16, 33, 1), (17, 28, 1), (17, 34, 1), (18, 27, 1), (19, 33, 1), (20, 23, 1), (22, 29, 1), (22, 39, 1), (23, 25, 1), (24, 35, 1), (26, 31, 1), (27, 37, 1), (28, 30, 1), (28, 36, 1), (29, 32, 1), (31, 34, 1), (32, 35, 1), (37, 39, 1)]"
527,40.0,"[(0, 15, 1), (0, 21, 1), (0, 25, 1), (1, 12, 1), (1, 14, 1), (1, 16, 1), (2, 21, 1), (2, 32, 1), (2, 33, 1), (3, 4, 1), (3, 26, 1), (3, 34, 1), (4, 25, 1), (4, 30, 1), (5, 8, 1), (5, 29, 1), (5, 30, 1), (6, 12, 1), (6, 31, 1), (6, 35, 1), (7, 23, 1), (7, 31, 1), (7, 39, 1), (8, 17, 1), (8, 21, 1), (9, 22, 1), (9, 28, 1), (9, 37, 1), (10, 14, 1), (10, 22, 1), (10, 27, 1), (11, 17, 1), (11, 25, 1), (11, 37, 1), (12, 27, 1), (13, 18, 1), (13, 23, 1), (13, 28, 1), (14, 19, 1), (15, 28, 1), (15, 34, 1), (16, 20, 1), (16, 38, 1), (17, 26, 1), (18, 36, 1), (18, 38, 1), (19, 33, 1), (19, 35, 1), (20, 29, 1), (20, 34, 1), (22, 24, 1), (23, 36, 1), (24, 26, 1), (24, 33, 1), (27, 31, 1), (29, 32, 1), (30, 38, 1), (32, 39, 1), (35, 39, 1), (36, 37, 1)]"
528,40.0,"[(0, 5, 1), (0, 18, 1), (0, 36, 1), (1, 19, 1), (1, 23, 1), (1, 37, 1), (2, 9, 1), (2, 28, 1), (2, 32, 1), (3, 14, 1), (3, 15, 1), (3, 36, 1), (4, 16, 1), (4, 20, 1), (4, 25, 1), (5, 7, 1), (5, 30, 1), (6, 12, 1), (6, 21, 1), (6, 39, 1), (7, 27, 1), (7, 29, 1), (8, 12, 1), (8, 13, 1), (8, 36, 1), (9, 10, 1), (9, 29, 1), (10, 11, 1), (10, 24, 1), (11, 16, 1), (11, 17, 1), (12, 15, 1), (13, 31, 1), (13, 38, 1), (14, 19, 1), (14, 27, 1), (15, 17, 1), (16, 20, 1), (17, 39, 1), (18, 21, 1), (18, 31, 1), (19, 33, 1), (20, 31, 1), (21, 34, 1), (22, 23, 1), (22, 34, 1), (22, 35, 1), (23, 30, 1), (24, 35, 1), (24, 39, 1), (25, 29, 1), (25, 34, 1), (26, 30, 1), (26, 33, 1), (26, 35, 1), (27, 32, 1), (28, 33, 1), (28, 38, 1), (32, 37, 1), (37, 38, 1)]"
529,40.0,"[(0, 15, 1), (0, 29, 1), (0, 32, 1), (1, 3, 1), (1, 24, 1), (1, 25, 1), (2, 11, 1), (2, 20, 1), (2, 29, 1), (3, 4, 1), (3, 30, 1), (4, 11, 1), (4, 28, 1), (5, 27, 1), (5, 37, 1), (5, 39, 1), (6, 10, 1), (6, 17, 1), (6, 36, 1), (7, 23, 1), (7, 36, 1), (7, 37, 1), (8, 18, 1), (8, 24, 1), (8, 33, 1), (9, 19, 1), (9, 26, 1), (9, 34, 1), (10, 26, 1), (10, 33, 1), (11, 12, 1), (12, 33, 1), (12, 38, 1), (13, 17, 1), (13, 20, 1), (13, 38, 1), (14, 16, 1), (14, 23, 1), (14, 38, 1), (15, 30, 1), (15, 32, 1), (16, 31, 1), (16, 39, 1), (17, 35, 1), (18, 22, 1), (18, 35, 1), (19, 24, 1), (19, 37, 1), (20, 29, 1), (21, 23, 1), (21, 27, 1), (21, 34, 1), (22, 32, 1), (22, 39, 1), (25, 28, 1), (25, 34, 1), (26, 36, 1), (27, 30, 1), (28, 31, 1), (31, 35, 1)]"
530,40.0,"[(0, 11, 1), (0, 18, 1), (0, 28, 1), (1, 9, 1), (1, 13, 1), (1, 25, 1), (2, 19, 1), (2, 29, 1), (2, 34, 1), (3, 8, 1), (3, 27, 1), (3, 33, 1), (4, 9, 1), (4, 35, 1), (4, 37, 1), (5, 10, 1), (5, 32, 1), (5, 33, 1), (6, 10, 1), (6, 24, 1), (6, 38, 1), (7, 16, 1), (7, 19, 1), (7, 28, 1), (8, 14, 1), (8, 20, 1), (9, 32, 1), (10, 11, 1), (11, 24, 1), (12, 25, 1), (12, 26, 1), (12, 34, 1), (13, 14, 1), (13, 18, 1), (14, 36, 1), (15, 22, 1), (15, 25, 1), (15, 26, 1), (16, 35, 1), (16, 39, 1), (17, 18, 1), (17, 31, 1), (17, 34, 1), (19, 21, 1), (20, 30, 1), (20, 35, 1), (21, 37, 1), (21, 39, 1), (22, 23, 1), (22, 28, 1), (23, 31, 1), (23, 36, 1), (24, 30, 1), (26, 29, 1), (27, 31, 1), (27, 32, 1), (29, 39, 1), (30, 37, 1), (33, 38, 1), (36, 38, 1)]"
531,40.0,"[(0, 1, 1), (0, 27, 1), (0, 29, 1), (1, 14, 1), (1, 32, 1), (2, 7, 1), (2, 21, 1), (2, 23, 1), (3, 7, 1), (3, 20, 1), (3, 33, 1), (4, 9, 1), (4, 16, 1), (4, 19, 1), (5, 14, 1), (5, 26, 1), (5, 33, 1), (6, 18, 1), (6, 24, 1), (6, 30, 1), (7, 9, 1), (8, 21, 1), (8, 23, 1), (8, 35, 1), (9, 25, 1), (10, 12, 1), (10, 13, 1), (10, 29, 1), (11, 23, 1), (11, 25, 1), (11, 39, 1), (12, 15, 1), (12, 27, 1), (13, 26, 1), (13, 36, 1), (14, 37, 1), (15, 16, 1), (15, 19, 1), (16, 39, 1), (17, 29, 1), (17, 31, 1), (17, 39, 1), (18, 32, 1), (18, 35, 1), (19, 24, 1), (20, 25, 1), (20, 38, 1), (21, 31, 1), (22, 30, 1), (22, 31, 1), (22, 34, 1), (24, 34, 1), (26, 28, 1), (27, 36, 1), (28, 36, 1), (28, 38, 1), (30, 35, 1), (32, 37, 1), (33, 37, 1), (34, 38, 1)]"
532,40.0,"[(0, 10, 1), (0, 16, 1), (0, 23, 1), (1, 10, 1), (1, 23, 1), (1, 26, 1), (2, 24, 1), (2, 31, 1), (2, 35, 1), (3, 11, 1), (3, 28, 1), (3, 30, 1), (4, 26, 1), (4, 34, 1), (4, 36, 1), (5, 6, 1), (5, 13, 1), (5, 25, 1), (6, 24, 1), (6, 37, 1), (7, 8, 1), (7, 10, 1), (7, 20, 1), (8, 14, 1), (8, 37, 1), (9, 13, 1), (9, 29, 1), (9, 31, 1), (11, 21, 1), (11, 32, 1), (12, 32, 1), (12, 33, 1), (12, 34, 1), (13, 23, 1), (14, 20, 1), (14, 37, 1), (15, 21, 1), (15, 29, 1), (15, 31, 1), (16, 18, 1), (16, 22, 1), (17, 26, 1), (17, 27, 1), (17, 33, 1), (18, 30, 1), (18, 35, 1), (19, 25, 1), (19, 28, 1), (19, 38, 1), (20, 24, 1), (21, 39, 1), (22, 27, 1), (22, 28, 1), (25, 38, 1), (27, 35, 1), (29, 33, 1), (30, 32, 1), (34, 39, 1), (36, 38, 1), (36, 39, 1)]"
533,40.0,"[(0, 23, 1), (0, 33, 1), (0, 36, 1), (1, 23, 1), (1, 25, 1), (1, 26, 1), (2, 6, 1), (2, 34, 1), (2, 35, 1), (3, 8, 1), (3, 10, 1), (3, 38, 1), (4, 6, 1), (4, 13, 1), (4, 23, 1), (5, 6, 1), (5, 12, 1), (5, 18, 1), (7, 17, 1), (7, 25, 1), (7, 30, 1), (8, 28, 1), (8, 33, 1), (9, 29, 1), (9, 33, 1), (9, 35, 1), (10, 15, 1), (10, 31, 1), (11, 15, 1), (11, 21, 1), (11, 26, 1), (12, 19, 1), (12, 32, 1), (13, 36, 1), (13, 37, 1), (14, 28, 1), (14, 31, 1), (14, 38, 1), (15, 28, 1), (16, 24, 1), (16, 25, 1), (16, 39, 1), (17, 30, 1), (17, 38, 1), (18, 22, 1), (18, 39, 1), (19, 21, 1), (19, 27, 1), (20, 22, 1), (20, 35, 1), (20, 37, 1), (21, 32, 1), (22, 27, 1), (24, 29, 1), (24, 34, 1), (26, 39, 1), (27, 37, 1), (29, 34, 1), (30, 31, 1), (32, 36, 1)]"
534,40.0,"[(0, 16, 1), (0, 22, 1), (0, 39, 1), (1, 9, 1), (1, 26, 1), (1, 31, 1), (2, 17, 1), (2, 21, 1), (2, 22, 1), (3, 16, 1), (3, 27, 1), (3, 39, 1), (4, 23, 1), (4, 31, 1), (4, 38, 1), (5, 7, 1), (5, 35, 1), (5, 37, 1), (6, 9, 1), (6, 19, 1), (6, 28, 1), (7, 20, 1), (7, 34, 1), (8, 15, 1), (8, 18, 1), (8, 31, 1), (9, 36, 1), (10, 11, 1), (10, 32, 1), (10, 34, 1), (11, 19, 1), (11, 30, 1), (12, 14, 1), (12, 17, 1), (12, 25, 1), (13, 24, 1), (13, 30, 1), (13, 38, 1), (14, 18, 1), (14, 35, 1), (15, 21, 1), (15, 33, 1), (16, 20, 1), (17, 34, 1), (18, 29, 1), (19, 30, 1), (20, 39, 1), (21, 35, 1), (22, 37, 1), (23, 27, 1), (23, 38, 1), (24, 25, 1), (24, 29, 1), (25, 28, 1), (26, 28, 1), (26, 29, 1), (27, 33, 1), (32, 33, 1), (32, 36, 1), (36, 37, 1)]"
535,40.0,"[(0, 3, 1), (0, 10, 1), (0, 27, 1), (1, 14, 1), (1, 19, 1), (1, 29, 1), (2, 16, 1), (2, 20, 1), (2, 37, 1), (3, 17, 1), (3, 27, 1), (4, 20, 1), (4, 21, 1), (4, 23, 1), (5, 11, 1), (5, 18, 1), (5, 20, 1), (6, 10, 1), (6, 19, 1), (6, 31, 1), (7, 31, 1), (7, 34, 1), (7, 39, 1), (8, 9, 1), (8, 26, 1), (8, 29, 1), (9, 30, 1), (9, 38, 1), (10, 29, 1), (11, 25, 1), (11, 30, 1), (12, 13, 1), (12, 24, 1), (12, 25, 1), (13, 22, 1), (13, 37, 1), (14, 16, 1), (14, 38, 1), (15, 17, 1), (15, 25, 1), (15, 36, 1), (16, 38, 1), (17, 35, 1), (18, 22, 1), (18, 28, 1), (19, 33, 1), (21, 23, 1), (21, 27, 1), (22, 36, 1), (23, 24, 1), (24, 32, 1), (26, 33, 1), (26, 39, 1), (28, 34, 1), (28, 35, 1), (30, 31, 1), (32, 33, 1), (32, 35, 1), (34, 39, 1), (36, 37, 1)]"
536,40.0,"[(0, 4, 1), (0, 10, 1), (0, 18, 1), (1, 24, 1), (1, 29, 1), (1, 31, 1), (2, 7, 1), (2, 25, 1), (2, 27, 1), (3, 17, 1), (3, 21, 1), (3, 39, 1), (4, 13, 1), (4, 29, 1), (5, 14, 1), (5, 17, 1), (5, 21, 1), (6, 8, 1), (6, 25, 1), (6, 35, 1), (7, 8, 1), (7, 15, 1), (8, 36, 1), (9, 19, 1), (9, 25, 1), (9, 34, 1), (10, 33, 1), (10, 37, 1), (11, 19, 1), (11, 22, 1), (11, 31, 1), (12, 15, 1), (12, 24, 1), (12, 37, 1), (13, 30, 1), (13, 39, 1), (14, 16, 1), (14, 35, 1), (15, 36, 1), (16, 20, 1), (16, 24, 1), (17, 27, 1), (18, 26, 1), (18, 32, 1), (19, 23, 1), (20, 26, 1), (20, 30, 1), (21, 33, 1), (22, 35, 1), (22, 36, 1), (23, 32, 1), (23, 34, 1), (26, 31, 1), (27, 28, 1), (28, 34, 1), (28, 38, 1), (29, 39, 1), (30, 38, 1), (32, 37, 1), (33, 38, 1)]"
537,40.0,"[(0, 11, 1), (0, 19, 1), (0, 23, 1), (1, 2, 1), (1, 24, 1), (1, 37, 1), (2, 12, 1), (2, 38, 1), (3, 4, 1), (3, 8, 1), (3, 27, 1), (4, 18, 1), (4, 26, 1), (5, 6, 1), (5, 23, 1), (5, 35, 1), (6, 11, 1), (6, 15, 1), (7, 19, 1), (7, 22, 1), (7, 34, 1), (8, 13, 1), (8, 30, 1), (9, 21, 1), (9, 25, 1), (9, 31, 1), (10, 25, 1), (10, 28, 1), (10, 35, 1), (11, 21, 1), (12, 13, 1), (12, 38, 1), (13, 14, 1), (14, 16, 1), (14, 39, 1), (15, 22, 1), (15, 38, 1), (16, 17, 1), (16, 29, 1), (17, 22, 1), (17, 36, 1), (18, 21, 1), (18, 36, 1), (19, 36, 1), (20, 24, 1), (20, 26, 1), (20, 27, 1), (23, 31, 1), (24, 33, 1), (25, 32, 1), (26, 29, 1), (27, 34, 1), (28, 29, 1), (28, 34, 1), (30, 37, 1), (30, 39, 1), (31, 33, 1), (32, 37, 1), (32, 39, 1), (33, 35, 1)]"
538,40.0,"[(0, 6, 1), (0, 25, 1), (0, 31, 1), (1, 2, 1), (1, 3, 1), (1, 12, 1), (2, 16, 1), (2, 27, 1), (3, 14, 1), (3, 39, 1), (4, 19, 1), (4, 30, 1), (4, 35, 1), (5, 31, 1), (5, 36, 1), (5, 38, 1), (6, 24, 1), (6, 33, 1), (7, 14, 1), (7, 20, 1), (7, 26, 1), (8, 10, 1), (8, 13, 1), (8, 33, 1), (9, 15, 1), (9, 17, 1), (9, 35, 1), (10, 21, 1), (10, 37, 1), (11, 23, 1), (11, 25, 1), (11, 27, 1), (12, 16, 1), (12, 27, 1), (13, 17, 1), (13, 35, 1), (14, 23, 1), (15, 22, 1), (15, 36, 1), (16, 34, 1), (17, 30, 1), (18, 21, 1), (18, 29, 1), (18, 31, 1), (19, 22, 1), (19, 36, 1), (20, 37, 1), (20, 39, 1), (21, 26, 1), (22, 30, 1), (23, 32, 1), (24, 29, 1), (24, 37, 1), (25, 28, 1), (26, 34, 1), (28, 38, 1), (28, 39, 1), (29, 32, 1), (32, 38, 1), (33, 34, 1)]"
539,40.0,"[(0, 17, 1), (0, 24, 1), (0, 27, 1), (1, 2, 1), (1, 28, 1), (1, 38, 1), (2, 8, 1), (2, 22, 1), (3, 4, 1), (3, 6, 1), (3, 27, 1), (4, 10, 1), (4, 24, 1), (5, 8, 1), (5, 25, 1), (5, 32, 1), (6, 10, 1), (6, 25, 1), (7, 18, 1), (7, 33, 1), (7, 38, 1), (8, 35, 1), (9, 12, 1), (9, 23, 1), (9, 29, 1), (10, 11, 1), (11, 28, 1), (11, 39, 1), (12, 35, 1), (12, 36, 1), (13, 15, 1), (13, 22, 1), (13, 37, 1), (14, 20, 1), (14, 22, 1), (14, 37, 1), (15, 29, 1), (15, 32, 1), (16, 19, 1), (16, 30, 1), (16, 35, 1), (17, 18, 1), (17, 27, 1), (18, 20, 1), (19, 21, 1), (19, 23, 1), (20, 23, 1), (21, 34, 1), (21, 37, 1), (24, 30, 1), (25, 39, 1), (26, 30, 1), (26, 34, 1), (26, 38, 1), (28, 29, 1), (31, 32, 1), (31, 33, 1), (31, 34, 1), (33, 36, 1), (36, 39, 1)]"
540,40.0,"[(0, 32, 1), (0, 33, 1), (0, 35, 1), (1, 13, 1), (1, 19, 1), (1, 28, 1), (2, 12, 1), (2, 16, 1), (2, 32, 1), (3, 5, 1), (3, 20, 1), (3, 27, 1), (4, 22, 1), (4, 25, 1), (4, 26, 1), (5, 14, 1), (5, 23, 1), (6, 11, 1), (6, 34, 1), (6, 39, 1), (7, 14, 1), (7, 22, 1), (7, 38, 1), (8, 9, 1), (8, 19, 1), (8, 36, 1), (9, 18, 1), (9, 39, 1), (10, 23, 1), (10, 31, 1), (10, 33, 1), (11, 12, 1), (11, 28, 1), (12, 13, 1), (13, 17, 1), (14, 15, 1), (15, 26, 1), (15, 33, 1), (16, 20, 1), (16, 24, 1), (17, 27, 1), (17, 30, 1), (18, 23, 1), (18, 29, 1), (19, 37, 1), (20, 31, 1), (21, 25, 1), (21, 31, 1), (21, 36, 1), (22, 29, 1), (24, 25, 1), (24, 27, 1), (26, 36, 1), (28, 30, 1), (29, 38, 1), (30, 34, 1), (32, 35, 1), (34, 38, 1), (35, 37, 1), (37, 39, 1)]"
541,40.0,"[(0, 6, 1), (0, 15, 1), (0, 17, 1), (1, 25, 1), (1, 30, 1), (1, 31, 1), (2, 5, 1), (2, 9, 1), (2, 23, 1), (3, 14, 1), (3, 23, 1), (3, 39, 1), (4, 18, 1), (4, 29, 1), (4, 32, 1), (5, 9, 1), (5, 11, 1), (6, 8, 1), (6, 30, 1), (7, 15, 1), (7, 21, 1), (7, 32, 1), (8, 25, 1), (8, 33, 1), (9, 27, 1), (10, 11, 1), (10, 16, 1), (10, 26, 1), (11, 39, 1), (12, 19, 1), (12, 20, 1), (12, 35, 1), (13, 20, 1), (13, 28, 1), (13, 35, 1), (14, 24, 1), (14, 37, 1), (15, 26, 1), (16, 22, 1), (16, 33, 1), (17, 19, 1), (17, 26, 1), (18, 31, 1), (18, 32, 1), (19, 24, 1), (20, 34, 1), (21, 31, 1), (21, 36, 1), (22, 27, 1), (22, 39, 1), (23, 28, 1), (24, 38, 1), (25, 29, 1), (27, 36, 1), (28, 36, 1), (29, 37, 1), (30, 35, 1), (33, 34, 1), (34, 38, 1), (37, 38, 1)]"
542,40.0,"[(0, 13, 1), (0, 22, 1), (0, 34, 1), (1, 18, 1), (1, 21, 1), (1, 32, 1), (2, 13, 1), (2, 21, 1), (2, 25, 1), (3, 8, 1), (3, 17, 1), (3, 20, 1), (4, 12, 1), (4, 14, 1), (4, 19, 1), (5, 24, 1), (5, 27, 1), (5, 28, 1), (6, 10, 1), (6, 16, 1), (6, 35, 1), (7, 17, 1), (7, 30, 1), (7, 32, 1), (8, 25, 1), (8, 37, 1), (9, 26, 1), (9, 31, 1), (9, 38, 1), (10, 18, 1), (10, 28, 1), (11, 16, 1), (11, 25, 1), (11, 35, 1), (12, 18, 1), (12, 34, 1), (13, 22, 1), (14, 31, 1), (14, 36, 1), (15, 29, 1), (15, 30, 1), (15, 36, 1), (16, 24, 1), (17, 37, 1), (19, 38, 1), (19, 39, 1), (20, 21, 1), (20, 34, 1), (22, 23, 1), (23, 32, 1), (23, 33, 1), (24, 27, 1), (26, 28, 1), (26, 33, 1), (27, 31, 1), (29, 30, 1), (29, 36, 1), (33, 37, 1), (35, 39, 1), (38, 39, 1)]"
543,40.0,"[(0, 10, 1), (0, 13, 1), (0, 32, 1), (1, 2, 1), (1, 8, 1), (1, 10, 1), (2, 8, 1), (2, 10, 1), (3, 17, 1), (3, 21, 1), (3, 30, 1), (4, 13, 1), (4, 14, 1), (4, 35, 1), (5, 16, 1), (5, 28, 1), (5, 37, 1), (6, 17, 1), (6, 22, 1), (6, 38, 1), (7, 23, 1), (7, 24, 1), (7, 26, 1), (8, 31, 1), (9, 11, 1), (9, 13, 1), (9, 38, 1), (11, 18, 1), (11, 32, 1), (12, 15, 1), (12, 20, 1), (12, 36, 1), (14, 19, 1), (14, 22, 1), (15, 30, 1), (15, 33, 1), (16, 19, 1), (16, 37, 1), (17, 25, 1), (18, 25, 1), (18, 39, 1), (19, 23, 1), (20, 28, 1), (20, 37, 1), (21, 31, 1), (21, 39, 1), (22, 27, 1), (23, 27, 1), (24, 31, 1), (24, 34, 1), (25, 36, 1), (26, 29, 1), (26, 34, 1), (27, 30, 1), (28, 36, 1), (29, 34, 1), (29, 35, 1), (32, 33, 1), (33, 39, 1), (35, 38, 1)]"
544,40.0,"[(0, 18, 1), (0, 26, 1), (0, 33, 1), (1, 5, 1), (1, 13, 1), (1, 18, 1), (2, 7, 1), (2, 14, 1), (2, 38, 1), (3, 4, 1), (3, 8, 1), (3, 30, 1), (4, 34, 1), (4, 37, 1), (5, 22, 1), (5, 39, 1), (6, 32, 1), (6, 33, 1), (6, 37, 1), (7, 21, 1), (7, 38, 1), (8, 9, 1), (8, 14, 1), (9, 19, 1), (9, 28, 1), (10, 16, 1), (10, 27, 1), (10, 36, 1), (11, 12, 1), (11, 27, 1), (11, 39, 1), (12, 13, 1), (12, 22, 1), (13, 29, 1), (14, 24, 1), (15, 22, 1), (15, 23, 1), (15, 35, 1), (16, 20, 1), (16, 21, 1), (17, 24, 1), (17, 33, 1), (17, 36, 1), (18, 36, 1), (19, 25, 1), (19, 30, 1), (20, 29, 1), (20, 34, 1), (21, 30, 1), (23, 24, 1), (23, 25, 1), (25, 35, 1), (26, 28, 1), (26, 31, 1), (27, 31, 1), (28, 34, 1), (29, 38, 1), (31, 32, 1), (32, 37, 1), (35, 39, 1)]"
545,40.0,"[(0, 5, 1), (0, 22, 1), (0, 32, 1), (1, 14, 1), (1, 25, 1), (1, 32, 1), (2, 6, 1), (2, 19, 1), (2, 27, 1), (3, 9, 1), (3, 14, 1), (3, 15, 1), (4, 11, 1), (4, 13, 1), (4, 33, 1), (5, 11, 1), (5, 12, 1), (6, 22, 1), (6, 31, 1), (7, 16, 1), (7, 25, 1), (7, 35, 1), (8, 12, 1), (8, 28, 1), (8, 36, 1), (9, 18, 1), (9, 38, 1), (10, 11, 1), (10, 17, 1), (10, 32, 1), (12, 38, 1), (13, 16, 1), (13, 35, 1), (14, 25, 1), (15, 30, 1), (15, 34, 1), (16, 35, 1), (17, 23, 1), (17, 37, 1), (18, 30, 1), (18, 33, 1), (19, 29, 1), (19, 37, 1), (20, 21, 1), (20, 22, 1), (20, 30, 1), (21, 29, 1), (21, 37, 1), (23, 26, 1), (23, 28, 1), (24, 26, 1), (24, 31, 1), (24, 38, 1), (26, 33, 1), (27, 34, 1), (27, 36, 1), (28, 31, 1), (29, 39, 1), (34, 39, 1), (36, 39, 1)]"
546,40.0,"[(0, 9, 1), (0, 17, 1), (0, 37, 1), (1, 7, 1), (1, 11, 1), (1, 28, 1), (2, 13, 1), (2, 21, 1), (2, 33, 1), (3, 5, 1), (3, 23, 1), (3, 37, 1), (4, 9, 1), (4, 24, 1), (4, 30, 1), (5, 26, 1), (5, 39, 1), (6, 15, 1), (6, 30, 1), (6, 34, 1), (7, 8, 1), (7, 19, 1), (8, 10, 1), (8, 22, 1), (9, 37, 1), (10, 21, 1), (10, 25, 1), (11, 23, 1), (11, 34, 1), (12, 25, 1), (12, 27, 1), (12, 31, 1), (13, 16, 1), (13, 20, 1), (14, 21, 1), (14, 33, 1), (14, 38, 1), (15, 24, 1), (15, 32, 1), (16, 32, 1), (16, 35, 1), (17, 29, 1), (17, 31, 1), (18, 20, 1), (18, 26, 1), (18, 28, 1), (19, 27, 1), (19, 29, 1), (20, 25, 1), (22, 26, 1), (22, 36, 1), (23, 28, 1), (24, 31, 1), (27, 36, 1), (29, 38, 1), (30, 32, 1), (33, 36, 1), (34, 35, 1), (35, 39, 1), (38, 39, 1)]"
547,40.0,"[(0, 6, 1), (0, 18, 1), (0, 23, 1), (1, 15, 1), (1, 26, 1), (1, 29, 1), (2, 5, 1), (2, 7, 1), (2, 38, 1), (3, 11, 1), (3, 20, 1), (3, 26, 1), (4, 10, 1), (4, 17, 1), (4, 39, 1), (5, 19, 1), (5, 35, 1), (6, 34, 1), (6, 36, 1), (7, 13, 1), (7, 36, 1), (8, 10, 1), (8, 30, 1), (8, 37, 1), (9, 13, 1), (9, 21, 1), (9, 28, 1), (10, 39, 1), (11, 18, 1), (11, 30, 1), (12, 16, 1), (12, 19, 1), (12, 27, 1), (13, 28, 1), (14, 22, 1), (14, 32, 1), (14, 33, 1), (15, 26, 1), (15, 37, 1), (16, 24, 1), (16, 35, 1), (17, 34, 1), (17, 37, 1), (18, 36, 1), (19, 34, 1), (20, 21, 1), (20, 27, 1), (21, 33, 1), (22, 25, 1), (22, 38, 1), (23, 25, 1), (23, 38, 1), (24, 31, 1), (24, 32, 1), (25, 31, 1), (27, 35, 1), (28, 32, 1), (29, 31, 1), (29, 33, 1), (30, 39, 1)]"
548,40.0,"[(0, 2, 1), (0, 10, 1), (0, 23, 1), (1, 15, 1), (1, 17, 1), (1, 21, 1), (2, 6, 1), (2, 21, 1), (3, 9, 1), (3, 11, 1), (3, 14, 1), (4, 11, 1), (4, 23, 1), (4, 24, 1), (5, 14, 1), (5, 16, 1), (5, 22, 1), (6, 33, 1), (6, 34, 1), (7, 15, 1), (7, 30, 1), (7, 37, 1), (8, 13, 1), (8, 28, 1), (8, 31, 1), (9, 30, 1), (9, 35, 1), (10, 19, 1), (10, 26, 1), (11, 34, 1), (12, 23, 1), (12, 25, 1), (12, 31, 1), (13, 33, 1), (13, 38, 1), (14, 26, 1), (15, 33, 1), (16, 18, 1), (16, 25, 1), (17, 27, 1), (17, 35, 1), (18, 31, 1), (18, 36, 1), (19, 30, 1), (19, 32, 1), (20, 22, 1), (20, 28, 1), (20, 29, 1), (21, 35, 1), (22, 29, 1), (24, 29, 1), (24, 37, 1), (25, 39, 1), (26, 38, 1), (27, 32, 1), (27, 37, 1), (28, 36, 1), (32, 39, 1), (34, 38, 1), (36, 39, 1)]"
549,40.0,"[(0, 10, 1), (0, 15, 1), (0, 32, 1), (1, 5, 1), (1, 11, 1), (1, 28, 1), (2, 5, 1), (2, 20, 1), (2, 34, 1), (3, 9, 1), (3, 23, 1), (3, 27, 1), (4, 29, 1), (4, 33, 1), (4, 35, 1), (5, 28, 1), (6, 15, 1), (6, 21, 1), (6, 27, 1), (7, 8, 1), (7, 23, 1), (7, 24, 1), (8, 10, 1), (8, 36, 1), (9, 24, 1), (9, 35, 1), (10, 35, 1), (11, 21, 1), (11, 26, 1), (12, 26, 1), (12, 31, 1), (12, 34, 1), (13, 16, 1), (13, 17, 1), (13, 25, 1), (14, 17, 1), (14, 20, 1), (14, 37, 1), (15, 37, 1), (16, 17, 1), (16, 25, 1), (18, 29, 1), (18, 30, 1), (18, 33, 1), (19, 22, 1), (19, 31, 1), (19, 32, 1), (20, 22, 1), (21, 39, 1), (22, 30, 1), (23, 38, 1), (24, 38, 1), (25, 34, 1), (26, 31, 1), (27, 36, 1), (28, 36, 1), (29, 33, 1), (30, 32, 1), (37, 39, 1), (38, 39, 1)]"
550,40.0,"[(0, 2, 1), (0, 9, 1), (0, 10, 1), (1, 13, 1), (1, 32, 1), (1, 35, 1), (2, 27, 1), (2, 38, 1), (3, 10, 1), (3, 16, 1), (3, 24, 1), (4, 7, 1), (4, 35, 1), (4, 36, 1), (5, 16, 1), (5, 20, 1), (5, 30, 1), (6, 16, 1), (6, 26, 1), (6, 33, 1), (7, 32, 1), (7, 36, 1), (8, 24, 1), (8, 27, 1), (8, 29, 1), (9, 29, 1), (9, 38, 1), (10, 34, 1), (11, 12, 1), (11, 17, 1), (11, 37, 1), (12, 29, 1), (12, 31, 1), (13, 23, 1), (13, 26, 1), (14, 15, 1), (14, 24, 1), (14, 27, 1), (15, 25, 1), (15, 39, 1), (17, 23, 1), (17, 26, 1), (18, 22, 1), (18, 30, 1), (18, 39, 1), (19, 21, 1), (19, 37, 1), (19, 38, 1), (20, 25, 1), (20, 35, 1), (21, 25, 1), (21, 34, 1), (22, 33, 1), (22, 36, 1), (23, 31, 1), (28, 30, 1), (28, 31, 1), (28, 39, 1), (32, 33, 1), (34, 37, 1)]"
551,40.0,"[(0, 13, 1), (0, 16, 1), (0, 28, 1), (1, 5, 1), (1, 7, 1), (1, 33, 1), (2, 15, 1), (2, 16, 1), (2, 33, 1), (3, 4, 1), (3, 11, 1), (3, 22, 1), (4, 5, 1), (4, 28, 1), (5, 32, 1), (6, 8, 1), (6, 18, 1), (6, 29, 1), (7, 11, 1), (7, 14, 1), (8, 31, 1), (8, 36, 1), (9, 11, 1), (9, 23, 1), (9, 26, 1), (10, 21, 1), (10, 22, 1), (10, 26, 1), (12, 13, 1), (12, 35, 1), (12, 36, 1), (13, 24, 1), (14, 15, 1), (14, 18, 1), (15, 20, 1), (16, 34, 1), (17, 19, 1), (17, 25, 1), (17, 32, 1), (18, 32, 1), (19, 25, 1), (19, 38, 1), (20, 30, 1), (20, 35, 1), (21, 35, 1), (21, 36, 1), (22, 31, 1), (23, 27, 1), (23, 39, 1), (24, 30, 1), (24, 38, 1), (25, 37, 1), (26, 37, 1), (27, 28, 1), (27, 37, 1), (29, 31, 1), (29, 38, 1), (30, 34, 1), (33, 39, 1), (34, 39, 1)]"
552,40.0,"[(0, 11, 1), (0, 13, 1), (0, 30, 1), (1, 2, 1), (1, 9, 1), (1, 19, 1), (2, 18, 1), (2, 37, 1), (3, 13, 1), (3, 21, 1), (3, 31, 1), (4, 8, 1), (4, 14, 1), (4, 18, 1), (5, 10, 1), (5, 29, 1), (5, 32, 1), (6, 15, 1), (6, 16, 1), (6, 22, 1), (7, 11, 1), (7, 19, 1), (7, 32, 1), (8, 16, 1), (8, 36, 1), (9, 17, 1), (9, 28, 1), (10, 28, 1), (10, 33, 1), (11, 20, 1), (12, 23, 1), (12, 28, 1), (12, 34, 1), (13, 37, 1), (14, 27, 1), (14, 30, 1), (15, 17, 1), (15, 21, 1), (16, 39, 1), (17, 20, 1), (18, 23, 1), (19, 35, 1), (20, 25, 1), (21, 36, 1), (22, 25, 1), (22, 38, 1), (23, 38, 1), (24, 26, 1), (24, 27, 1), (24, 29, 1), (25, 39, 1), (26, 35, 1), (26, 36, 1), (27, 34, 1), (29, 33, 1), (30, 31, 1), (31, 35, 1), (32, 34, 1), (33, 38, 1), (37, 39, 1)]"
553,40.0,"[(0, 16, 1), (0, 18, 1), (0, 31, 1), (1, 13, 1), (1, 15, 1), (1, 26, 1), (2, 6, 1), (2, 21, 1), (2, 30, 1), (3, 8, 1), (3, 10, 1), (3, 14, 1), (4, 5, 1), (4, 12, 1), (4, 27, 1), (5, 13, 1), (5, 33, 1), (6, 17, 1), (6, 28, 1), (7, 16, 1), (7, 32, 1), (7, 33, 1), (8, 22, 1), (8, 32, 1), (9, 10, 1), (9, 16, 1), (9, 29, 1), (10, 21, 1), (11, 22, 1), (11, 23, 1), (11, 34, 1), (12, 17, 1), (12, 24, 1), (13, 29, 1), (14, 19, 1), (14, 31, 1), (15, 25, 1), (15, 38, 1), (17, 28, 1), (18, 21, 1), (18, 39, 1), (19, 25, 1), (19, 32, 1), (20, 24, 1), (20, 30, 1), (20, 31, 1), (22, 27, 1), (23, 34, 1), (23, 36, 1), (24, 28, 1), (25, 36, 1), (26, 33, 1), (26, 39, 1), (27, 34, 1), (29, 36, 1), (30, 35, 1), (35, 37, 1), (35, 38, 1), (37, 38, 1), (37, 39, 1)]"
554,40.0,"[(0, 24, 1), (0, 25, 1), (0, 35, 1), (1, 4, 1), (1, 9, 1), (1, 10, 1), (2, 9, 1), (2, 14, 1), (2, 19, 1), (3, 5, 1), (3, 6, 1), (3, 23, 1), (4, 13, 1), (4, 34, 1), (5, 15, 1), (5, 17, 1), (6, 13, 1), (6, 26, 1), (7, 18, 1), (7, 33, 1), (7, 36, 1), (8, 10, 1), (8, 31, 1), (8, 38, 1), (9, 29, 1), (10, 23, 1), (11, 13, 1), (11, 14, 1), (11, 20, 1), (12, 27, 1), (12, 28, 1), (12, 39, 1), (14, 31, 1), (15, 23, 1), (15, 31, 1), (16, 26, 1), (16, 30, 1), (16, 35, 1), (17, 20, 1), (17, 28, 1), (18, 35, 1), (18, 38, 1), (19, 20, 1), (19, 21, 1), (21, 33, 1), (21, 38, 1), (22, 30, 1), (22, 32, 1), (22, 37, 1), (24, 29, 1), (24, 36, 1), (25, 30, 1), (25, 32, 1), (26, 33, 1), (27, 36, 1), (27, 39, 1), (28, 34, 1), (29, 37, 1), (32, 34, 1), (37, 39, 1)]"
555,40.0,"[(0, 8, 1), (0, 26, 1), (0, 31, 1), (1, 6, 1), (1, 9, 1), (1, 27, 1), (2, 7, 1), (2, 12, 1), (2, 22, 1), (3, 18, 1), (3, 33, 1), (3, 38, 1), (4, 17, 1), (4, 24, 1), (4, 25, 1), (5, 6, 1), (5, 30, 1), (5, 32, 1), (6, 28, 1), (7, 20, 1), (7, 34, 1), (8, 15, 1), (8, 31, 1), (9, 31, 1), (9, 38, 1), (10, 17, 1), (10, 20, 1), (10, 30, 1), (11, 17, 1), (11, 19, 1), (11, 37, 1), (12, 27, 1), (12, 34, 1), (13, 15, 1), (13, 18, 1), (13, 24, 1), (14, 20, 1), (14, 25, 1), (14, 39, 1), (15, 22, 1), (16, 19, 1), (16, 23, 1), (16, 37, 1), (18, 32, 1), (19, 37, 1), (21, 28, 1), (21, 29, 1), (21, 36, 1), (22, 25, 1), (23, 30, 1), (23, 39, 1), (24, 27, 1), (26, 29, 1), (26, 36, 1), (28, 36, 1), (29, 33, 1), (32, 35, 1), (33, 35, 1), (34, 35, 1), (38, 39, 1)]"
556,40.0,"[(0, 11, 1), (0, 25, 1), (0, 36, 1), (1, 2, 1), (1, 13, 1), (1, 33, 1), (2, 5, 1), (2, 24, 1), (3, 8, 1), (3, 16, 1), (3, 36, 1), (4, 22, 1), (4, 26, 1), (4, 34, 1), (5, 17, 1), (5, 22, 1), (6, 8, 1), (6, 11, 1), (6, 16, 1), (7, 22, 1), (7, 24, 1), (7, 31, 1), (8, 10, 1), (9, 16, 1), (9, 18, 1), (9, 31, 1), (10, 20, 1), (10, 32, 1), (11, 23, 1), (12, 21, 1), (12, 24, 1), (12, 38, 1), (13, 26, 1), (13, 38, 1), (14, 27, 1), (14, 34, 1), (14, 37, 1), (15, 17, 1), (15, 19, 1), (15, 23, 1), (17, 28, 1), (18, 30, 1), (18, 36, 1), (19, 28, 1), (19, 29, 1), (20, 25, 1), (20, 39, 1), (21, 34, 1), (21, 35, 1), (23, 31, 1), (25, 26, 1), (27, 29, 1), (27, 30, 1), (28, 35, 1), (29, 39, 1), (30, 35, 1), (32, 33, 1), (32, 39, 1), (33, 37, 1), (37, 38, 1)]"
557,40.0,"[(0, 13, 1), (0, 29, 1), (0, 31, 1), (1, 3, 1), (1, 6, 1), (1, 34, 1), (2, 20, 1), (2, 26, 1), (2, 34, 1), (3, 4, 1), (3, 26, 1), (4, 29, 1), (4, 38, 1), (5, 11, 1), (5, 16, 1), (5, 38, 1), (6, 9, 1), (6, 17, 1), (7, 12, 1), (7, 18, 1), (7, 19, 1), (8, 13, 1), (8, 30, 1), (8, 36, 1), (9, 15, 1), (9, 35, 1), (10, 16, 1), (10, 19, 1), (10, 39, 1), (11, 22, 1), (11, 33, 1), (12, 15, 1), (12, 33, 1), (13, 23, 1), (14, 22, 1), (14, 23, 1), (14, 24, 1), (15, 32, 1), (16, 25, 1), (17, 20, 1), (17, 21, 1), (18, 25, 1), (18, 28, 1), (19, 37, 1), (20, 31, 1), (21, 25, 1), (21, 32, 1), (22, 27, 1), (23, 28, 1), (24, 33, 1), (24, 36, 1), (26, 34, 1), (27, 30, 1), (27, 36, 1), (28, 38, 1), (29, 31, 1), (30, 39, 1), (32, 37, 1), (35, 37, 1), (35, 39, 1)]"
558,40.0,"[(0, 6, 1), (0, 22, 1), (0, 29, 1), (1, 7, 1), (1, 18, 1), (1, 28, 1), (2, 15, 1), (2, 30, 1), (2, 31, 1), (3, 6, 1), (3, 32, 1), (3, 35, 1), (4, 13, 1), (4, 19, 1), (4, 39, 1), (5, 12, 1), (5, 18, 1), (5, 32, 1), (6, 31, 1), (7, 29, 1), (7, 30, 1), (8, 9, 1), (8, 11, 1), (8, 39, 1), (9, 17, 1), (9, 37, 1), (10, 22, 1), (10, 23, 1), (10, 27, 1), (11, 26, 1), (11, 37, 1), (12, 19, 1), (12, 38, 1), (13, 15, 1), (13, 25, 1), (14, 23, 1), (14, 34, 1), (14, 38, 1), (15, 36, 1), (16, 20, 1), (16, 21, 1), (16, 23, 1), (17, 21, 1), (17, 34, 1), (18, 34, 1), (19, 21, 1), (20, 22, 1), (20, 25, 1), (24, 28, 1), (24, 37, 1), (24, 39, 1), (25, 33, 1), (26, 35, 1), (26, 36, 1), (27, 29, 1), (27, 31, 1), (28, 33, 1), (30, 35, 1), (32, 36, 1), (33, 38, 1)]"
559,40.0,"[(0, 3, 1), (0, 10, 1), (0, 37, 1), (1, 16, 1), (1, 33, 1), (1, 35, 1), (2, 4, 1), (2, 22, 1), (2, 23, 1), (3, 21, 1), (3, 37, 1), (4, 15, 1), (4, 27, 1), (5, 9, 1), (5, 17, 1), (5, 31, 1), (6, 9, 1), (6, 14, 1), (6, 15, 1), (7, 12, 1), (7, 28, 1), (7, 39, 1), (8, 24, 1), (8, 31, 1), (8, 34, 1), (9, 36, 1), (10, 23, 1), (10, 35, 1), (11, 27, 1), (11, 29, 1), (11, 32, 1), (12, 24, 1), (12, 26, 1), (13, 18, 1), (13, 25, 1), (13, 32, 1), (14, 22, 1), (14, 28, 1), (15, 36, 1), (16, 26, 1), (16, 33, 1), (17, 25, 1), (17, 30, 1), (18, 21, 1), (18, 31, 1), (19, 20, 1), (19, 23, 1), (19, 38, 1), (20, 30, 1), (20, 38, 1), (21, 22, 1), (24, 25, 1), (26, 29, 1), (27, 32, 1), (28, 37, 1), (29, 34, 1), (30, 38, 1), (33, 39, 1), (34, 36, 1), (35, 39, 1)]"
560,40.0,"[(0, 23, 1), (0, 33, 1), (0, 38, 1), (1, 22, 1), (1, 23, 1), (1, 25, 1), (2, 4, 1), (2, 28, 1), (2, 32, 1), (3, 13, 1), (3, 17, 1), (3, 27, 1), (4, 12, 1), (4, 19, 1), (5, 8, 1), (5, 11, 1), (5, 14, 1), (6, 21, 1), (6, 25, 1), (6, 34, 1), (7, 26, 1), (7, 33, 1), (7, 39, 1), (8, 10, 1), (8, 13, 1), (9, 24, 1), (9, 31, 1), (9, 39, 1), (10, 15, 1), (10, 18, 1), (11, 17, 1), (11, 36, 1), (12, 19, 1), (12, 30, 1), (13, 29, 1), (14, 28, 1), (14, 38, 1), (15, 20, 1), (15, 26, 1), (16, 24, 1), (16, 29, 1), (16, 35, 1), (17, 32, 1), (18, 26, 1), (18, 29, 1), (19, 25, 1), (20, 28, 1), (20, 32, 1), (21, 30, 1), (21, 31, 1), (22, 35, 1), (22, 37, 1), (23, 31, 1), (24, 27, 1), (27, 39, 1), (30, 36, 1), (33, 37, 1), (34, 35, 1), (34, 36, 1), (37, 38, 1)]"
561,40.0,"[(0, 23, 1), (0, 32, 1), (0, 37, 1), (1, 2, 1), (1, 14, 1), (1, 27, 1), (2, 9, 1), (2, 26, 1), (3, 7, 1), (3, 22, 1), (3, 38, 1), (4, 6, 1), (4, 12, 1), (4, 16, 1), (5, 19, 1), (5, 26, 1), (5, 28, 1), (6, 13, 1), (6, 34, 1), (7, 11, 1), (7, 18, 1), (8, 9, 1), (8, 17, 1), (8, 30, 1), (9, 26, 1), (10, 12, 1), (10, 28, 1), (10, 34, 1), (11, 16, 1), (11, 23, 1), (12, 20, 1), (13, 22, 1), (13, 25, 1), (14, 17, 1), (14, 39, 1), (15, 18, 1), (15, 35, 1), (15, 37, 1), (16, 21, 1), (17, 39, 1), (18, 36, 1), (19, 28, 1), (19, 29, 1), (20, 25, 1), (20, 32, 1), (21, 27, 1), (21, 30, 1), (22, 24, 1), (23, 31, 1), (24, 35, 1), (24, 39, 1), (25, 32, 1), (27, 33, 1), (29, 31, 1), (29, 38, 1), (30, 33, 1), (31, 38, 1), (33, 34, 1), (35, 36, 1), (36, 37, 1)]"
562,40.0,"[(0, 6, 1), (0, 16, 1), (0, 28, 1), (1, 12, 1), (1, 30, 1), (1, 33, 1), (2, 9, 1), (2, 34, 1), (2, 38, 1), (3, 14, 1), (3, 16, 1), (3, 22, 1), (4, 6, 1), (4, 8, 1), (4, 25, 1), (5, 9, 1), (5, 22, 1), (5, 25, 1), (6, 39, 1), (7, 26, 1), (7, 37, 1), (7, 39, 1), (8, 12, 1), (8, 35, 1), (9, 10, 1), (10, 17, 1), (10, 33, 1), (11, 12, 1), (11, 18, 1), (11, 24, 1), (13, 14, 1), (13, 32, 1), (13, 36, 1), (14, 18, 1), (15, 28, 1), (15, 30, 1), (15, 34, 1), (16, 22, 1), (17, 19, 1), (17, 24, 1), (18, 27, 1), (19, 31, 1), (19, 38, 1), (20, 21, 1), (20, 23, 1), (20, 30, 1), (21, 29, 1), (21, 36, 1), (23, 27, 1), (23, 39, 1), (24, 32, 1), (25, 37, 1), (26, 35, 1), (26, 37, 1), (27, 33, 1), (28, 35, 1), (29, 32, 1), (29, 34, 1), (31, 36, 1), (31, 38, 1)]"
563,40.0,"[(0, 14, 1), (0, 18, 1), (0, 25, 1), (1, 9, 1), (1, 26, 1), (1, 30, 1), (2, 7, 1), (2, 8, 1), (2, 10, 1), (3, 21, 1), (3, 24, 1), (3, 38, 1), (4, 31, 1), (4, 38, 1), (4, 39, 1), (5, 11, 1), (5, 19, 1), (5, 23, 1), (6, 11, 1), (6, 13, 1), (6, 32, 1), (7, 13, 1), (7, 32, 1), (8, 19, 1), (8, 26, 1), (9, 10, 1), (9, 33, 1), (10, 34, 1), (11, 33, 1), (12, 30, 1), (12, 32, 1), (12, 37, 1), (13, 35, 1), (14, 26, 1), (14, 34, 1), (15, 18, 1), (15, 19, 1), (15, 21, 1), (16, 22, 1), (16, 31, 1), (16, 39, 1), (17, 28, 1), (17, 29, 1), (17, 36, 1), (18, 23, 1), (20, 22, 1), (20, 25, 1), (20, 31, 1), (21, 25, 1), (22, 35, 1), (23, 36, 1), (24, 34, 1), (24, 38, 1), (27, 35, 1), (27, 36, 1), (27, 39, 1), (28, 33, 1), (28, 37, 1), (29, 30, 1), (29, 37, 1)]"
564,40.0,"[(0, 4, 1), (0, 8, 1), (0, 24, 1), (1, 17, 1), (1, 35, 1), (1, 38, 1), (2, 11, 1), (2, 18, 1), (2, 24, 1), (3, 10, 1), (3, 17, 1), (3, 31, 1), (4, 25, 1), (4, 34, 1), (5, 11, 1), (5, 22, 1), (5, 37, 1), (6, 17, 1), (6, 31, 1), (6, 38, 1), (7, 12, 1), (7, 20, 1), (7, 25, 1), (8, 29, 1), (8, 34, 1), (9, 12, 1), (9, 15, 1), (9, 21, 1), (10, 15, 1), (10, 25, 1), (11, 14, 1), (12, 14, 1), (13, 18, 1), (13, 29, 1), (13, 32, 1), (14, 30, 1), (15, 39, 1), (16, 26, 1), (16, 30, 1), (16, 33, 1), (18, 28, 1), (19, 24, 1), (19, 27, 1), (19, 29, 1), (20, 23, 1), (20, 27, 1), (21, 30, 1), (21, 37, 1), (22, 35, 1), (22, 36, 1), (23, 26, 1), (23, 36, 1), (26, 28, 1), (27, 35, 1), (28, 38, 1), (31, 33, 1), (32, 36, 1), (32, 39, 1), (33, 34, 1), (37, 39, 1)]"
565,40.0,"[(0, 5, 1), (0, 21, 1), (0, 26, 1), (1, 19, 1), (1, 20, 1), (1, 25, 1), (2, 16, 1), (2, 22, 1), (2, 29, 1), (3, 15, 1), (3, 21, 1), (3, 38, 1), (4, 11, 1), (4, 18, 1), (4, 37, 1), (5, 11, 1), (5, 26, 1), (6, 15, 1), (6, 28, 1), (6, 33, 1), (7, 21, 1), (7, 34, 1), (7, 35, 1), (8, 20, 1), (8, 23, 1), (8, 34, 1), (9, 18, 1), (9, 22, 1), (9, 39, 1), (10, 13, 1), (10, 23, 1), (10, 37, 1), (11, 18, 1), (12, 31, 1), (12, 35, 1), (12, 39, 1), (13, 34, 1), (13, 36, 1), (14, 16, 1), (14, 33, 1), (14, 39, 1), (15, 30, 1), (16, 30, 1), (17, 19, 1), (17, 25, 1), (17, 27, 1), (19, 38, 1), (20, 24, 1), (22, 32, 1), (23, 32, 1), (24, 33, 1), (24, 35, 1), (25, 31, 1), (26, 36, 1), (27, 28, 1), (27, 38, 1), (28, 30, 1), (29, 31, 1), (29, 32, 1), (36, 37, 1)]"
566,40.0,"[(0, 12, 1), (0, 14, 1), (0, 19, 1), (1, 13, 1), (1, 28, 1), (1, 36, 1), (2, 12, 1), (2, 23, 1), (2, 35, 1), (3, 6, 1), (3, 37, 1), (3, 38, 1), (4, 5, 1), (4, 16, 1), (4, 37, 1), (5, 12, 1), (5, 26, 1), (6, 15, 1), (6, 33, 1), (7, 18, 1), (7, 20, 1), (7, 28, 1), (8, 9, 1), (8, 24, 1), (8, 31, 1), (9, 32, 1), (9, 38, 1), (10, 14, 1), (10, 21, 1), (10, 22, 1), (11, 17, 1), (11, 30, 1), (11, 39, 1), (13, 19, 1), (13, 20, 1), (14, 33, 1), (15, 24, 1), (15, 39, 1), (16, 17, 1), (16, 29, 1), (17, 25, 1), (18, 28, 1), (18, 39, 1), (19, 26, 1), (20, 24, 1), (21, 34, 1), (21, 35, 1), (22, 23, 1), (22, 27, 1), (23, 25, 1), (25, 35, 1), (26, 37, 1), (27, 30, 1), (27, 36, 1), (29, 31, 1), (29, 32, 1), (30, 34, 1), (31, 36, 1), (32, 38, 1), (33, 34, 1)]"
567,40.0,"[(0, 1, 1), (0, 21, 1), (0, 27, 1), (1, 28, 1), (1, 32, 1), (2, 3, 1), (2, 5, 1), (2, 30, 1), (3, 19, 1), (3, 21, 1), (4, 11, 1), (4, 14, 1), (4, 30, 1), (5, 8, 1), (5, 32, 1), (6, 7, 1), (6, 29, 1), (6, 38, 1), (7, 9, 1), (7, 23, 1), (8, 20, 1), (8, 34, 1), (9, 11, 1), (9, 18, 1), (10, 12, 1), (10, 26, 1), (10, 31, 1), (11, 33, 1), (12, 16, 1), (12, 22, 1), (13, 18, 1), (13, 21, 1), (13, 36, 1), (14, 16, 1), (14, 28, 1), (15, 19, 1), (15, 31, 1), (15, 33, 1), (16, 18, 1), (17, 19, 1), (17, 34, 1), (17, 35, 1), (20, 34, 1), (20, 38, 1), (22, 24, 1), (22, 26, 1), (23, 29, 1), (23, 36, 1), (24, 37, 1), (24, 39, 1), (25, 26, 1), (25, 33, 1), (25, 37, 1), (27, 37, 1), (27, 39, 1), (28, 32, 1), (29, 30, 1), (31, 35, 1), (35, 38, 1), (36, 39, 1)]"
568,40.0,"[(0, 1, 1), (0, 3, 1), (0, 30, 1), (1, 4, 1), (1, 12, 1), (2, 18, 1), (2, 20, 1), (2, 25, 1), (3, 24, 1), (3, 29, 1), (4, 12, 1), (4, 33, 1), (5, 6, 1), (5, 18, 1), (5, 27, 1), (6, 19, 1), (6, 35, 1), (7, 14, 1), (7, 16, 1), (7, 26, 1), (8, 11, 1), (8, 25, 1), (8, 32, 1), (9, 12, 1), (9, 17, 1), (9, 33, 1), (10, 11, 1), (10, 21, 1), (10, 31, 1), (11, 34, 1), (13, 15, 1), (13, 26, 1), (13, 30, 1), (14, 27, 1), (14, 36, 1), (15, 24, 1), (15, 34, 1), (16, 19, 1), (16, 39, 1), (17, 23, 1), (17, 37, 1), (18, 26, 1), (19, 33, 1), (20, 23, 1), (20, 38, 1), (21, 28, 1), (21, 36, 1), (22, 24, 1), (22, 27, 1), (22, 29, 1), (23, 25, 1), (28, 38, 1), (28, 39, 1), (29, 35, 1), (30, 34, 1), (31, 32, 1), (31, 39, 1), (32, 37, 1), (35, 37, 1), (36, 38, 1)]"
569,40.0,"[(0, 9, 1), (0, 25, 1), (0, 37, 1), (1, 10, 1), (1, 15, 1), (1, 39, 1), (2, 4, 1), (2, 18, 1), (2, 29, 1), (3, 5, 1), (3, 11, 1), (3, 26, 1), (4, 12, 1), (4, 26, 1), (5, 37, 1), (5, 39, 1), (6, 18, 1), (6, 26, 1), (6, 38, 1), (7, 21, 1), (7, 23, 1), (7, 27, 1), (8, 14, 1), (8, 32, 1), (8, 36, 1), (9, 28, 1), (9, 39, 1), (10, 21, 1), (10, 37, 1), (11, 19, 1), (11, 20, 1), (12, 17, 1), (12, 21, 1), (13, 16, 1), (13, 22, 1), (13, 35, 1), (14, 22, 1), (14, 35, 1), (15, 17, 1), (15, 27, 1), (16, 33, 1), (16, 34, 1), (17, 24, 1), (18, 36, 1), (19, 22, 1), (19, 34, 1), (20, 24, 1), (20, 32, 1), (23, 25, 1), (23, 31, 1), (24, 30, 1), (25, 27, 1), (28, 31, 1), (28, 38, 1), (29, 30, 1), (29, 33, 1), (30, 34, 1), (31, 35, 1), (32, 36, 1), (33, 38, 1)]"
570,40.0,"[(0, 20, 1), (0, 23, 1), (0, 32, 1), (1, 4, 1), (1, 5, 1), (1, 29, 1), (2, 7, 1), (2, 12, 1), (2, 39, 1), (3, 25, 1), (3, 30, 1), (3, 38, 1), (4, 13, 1), (4, 25, 1), (5, 22, 1), (5, 37, 1), (6, 10, 1), (6, 30, 1), (6, 33, 1), (7, 17, 1), (7, 26, 1), (8, 19, 1), (8, 27, 1), (8, 35, 1), (9, 10, 1), (9, 26, 1), (9, 36, 1), (10, 18, 1), (11, 28, 1), (11, 37, 1), (11, 39, 1), (12, 17, 1), (12, 20, 1), (13, 29, 1), (13, 36, 1), (14, 16, 1), (14, 21, 1), (14, 28, 1), (15, 20, 1), (15, 27, 1), (15, 32, 1), (16, 19, 1), (16, 24, 1), (17, 25, 1), (18, 22, 1), (18, 31, 1), (19, 32, 1), (21, 24, 1), (21, 28, 1), (22, 34, 1), (23, 33, 1), (23, 36, 1), (24, 38, 1), (26, 30, 1), (27, 34, 1), (29, 31, 1), (31, 35, 1), (33, 34, 1), (35, 37, 1), (38, 39, 1)]"
571,40.0,"[(0, 11, 1), (0, 12, 1), (0, 30, 1), (1, 25, 1), (1, 28, 1), (1, 36, 1), (2, 16, 1), (2, 29, 1), (2, 31, 1), (3, 21, 1), (3, 22, 1), (3, 24, 1), (4, 8, 1), (4, 15, 1), (4, 24, 1), (5, 12, 1), (5, 15, 1), (5, 26, 1), (6, 25, 1), (6, 28, 1), (6, 39, 1), (7, 8, 1), (7, 10, 1), (7, 19, 1), (8, 31, 1), (9, 20, 1), (9, 21, 1), (9, 38, 1), (10, 27, 1), (10, 35, 1), (11, 14, 1), (11, 33, 1), (12, 32, 1), (13, 27, 1), (13, 36, 1), (13, 38, 1), (14, 16, 1), (14, 30, 1), (15, 34, 1), (16, 32, 1), (17, 20, 1), (17, 22, 1), (17, 23, 1), (18, 26, 1), (18, 34, 1), (18, 35, 1), (19, 30, 1), (19, 35, 1), (20, 26, 1), (21, 37, 1), (22, 37, 1), (23, 25, 1), (23, 31, 1), (24, 36, 1), (27, 33, 1), (28, 39, 1), (29, 38, 1), (29, 39, 1), (32, 34, 1), (33, 37, 1)]"
572,40.0,"[(0, 4, 1), (0, 8, 1), (0, 24, 1), (1, 15, 1), (1, 17, 1), (1, 35, 1), (2, 4, 1), (2, 9, 1), (2, 16, 1), (3, 6, 1), (3, 23, 1), (3, 30, 1), (4, 26, 1), (5, 10, 1), (5, 31, 1), (5, 37, 1), (6, 24, 1), (6, 25, 1), (7, 13, 1), (7, 27, 1), (7, 33, 1), (8, 20, 1), (8, 24, 1), (9, 15, 1), (9, 22, 1), (10, 12, 1), (10, 13, 1), (11, 13, 1), (11, 22, 1), (11, 38, 1), (12, 22, 1), (12, 32, 1), (14, 28, 1), (14, 30, 1), (14, 36, 1), (15, 32, 1), (16, 30, 1), (16, 38, 1), (17, 21, 1), (17, 39, 1), (18, 19, 1), (18, 25, 1), (18, 29, 1), (19, 28, 1), (19, 33, 1), (20, 32, 1), (20, 34, 1), (21, 28, 1), (21, 35, 1), (23, 29, 1), (23, 34, 1), (25, 38, 1), (26, 31, 1), (26, 36, 1), (27, 29, 1), (27, 37, 1), (31, 34, 1), (33, 39, 1), (35, 39, 1), (36, 37, 1)]"
573,40.0,"[(0, 4, 1), (0, 18, 1), (0, 36, 1), (1, 5, 1), (1, 24, 1), (1, 29, 1), (2, 6, 1), (2, 8, 1), (2, 11, 1), (3, 11, 1), (3, 14, 1), (3, 18, 1), (4, 33, 1), (4, 37, 1), (5, 32, 1), (5, 38, 1), (6, 11, 1), (6, 35, 1), (7, 10, 1), (7, 25, 1), (7, 29, 1), (8, 20, 1), (8, 35, 1), (9, 15, 1), (9, 21, 1), (9, 36, 1), (10, 12, 1), (10, 24, 1), (12, 17, 1), (12, 30, 1), (13, 15, 1), (13, 19, 1), (13, 26, 1), (14, 27, 1), (14, 31, 1), (15, 39, 1), (16, 22, 1), (16, 34, 1), (16, 39, 1), (17, 30, 1), (17, 31, 1), (18, 23, 1), (19, 28, 1), (19, 31, 1), (20, 23, 1), (20, 34, 1), (21, 26, 1), (21, 33, 1), (22, 23, 1), (22, 32, 1), (24, 36, 1), (25, 27, 1), (25, 38, 1), (26, 32, 1), (27, 35, 1), (28, 37, 1), (28, 39, 1), (29, 33, 1), (30, 37, 1), (34, 38, 1)]"
574,40.0,"[(0, 6, 1), (0, 16, 1), (0, 19, 1), (1, 27, 1), (1, 31, 1), (1, 37, 1), (2, 11, 1), (2, 20, 1), (2, 36, 1), (3, 24, 1), (3, 26, 1), (3, 32, 1), (4, 26, 1), (4, 29, 1), (4, 39, 1), (5, 10, 1), (5, 21, 1), (5, 27, 1), (6, 8, 1), (6, 26, 1), (7, 15, 1), (7, 36, 1), (7, 38, 1), (8, 32, 1), (8, 37, 1), (9, 10, 1), (9, 18, 1), (9, 23, 1), (10, 30, 1), (11, 30, 1), (11, 38, 1), (12, 15, 1), (12, 23, 1), (12, 25, 1), (13, 14, 1), (13, 28, 1), (13, 33, 1), (14, 29, 1), (14, 34, 1), (15, 23, 1), (16, 24, 1), (16, 28, 1), (17, 21, 1), (17, 22, 1), (17, 36, 1), (18, 19, 1), (18, 39, 1), (19, 22, 1), (20, 27, 1), (20, 35, 1), (21, 33, 1), (22, 24, 1), (25, 32, 1), (25, 35, 1), (28, 30, 1), (29, 31, 1), (31, 34, 1), (33, 38, 1), (34, 37, 1), (35, 39, 1)]"
575,40.0,"[(0, 6, 1), (0, 26, 1), (0, 31, 1), (1, 18, 1), (1, 31, 1), (1, 36, 1), (2, 18, 1), (2, 33, 1), (2, 36, 1), (3, 16, 1), (3, 25, 1), (3, 27, 1), (4, 9, 1), (4, 17, 1), (4, 19, 1), (5, 12, 1), (5, 13, 1), (5, 22, 1), (6, 23, 1), (6, 34, 1), (7, 29, 1), (7, 30, 1), (7, 38, 1), (8, 15, 1), (8, 16, 1), (8, 35, 1), (9, 10, 1), (9, 24, 1), (10, 20, 1), (10, 37, 1), (11, 15, 1), (11, 27, 1), (11, 39, 1), (12, 14, 1), (12, 28, 1), (13, 22, 1), (13, 34, 1), (14, 16, 1), (14, 38, 1), (15, 20, 1), (17, 21, 1), (17, 38, 1), (18, 24, 1), (19, 21, 1), (19, 35, 1), (20, 31, 1), (21, 32, 1), (22, 26, 1), (23, 25, 1), (23, 32, 1), (24, 30, 1), (25, 29, 1), (26, 37, 1), (27, 39, 1), (28, 29, 1), (28, 35, 1), (30, 34, 1), (32, 39, 1), (33, 36, 1), (33, 37, 1)]"
576,40.0,"[(0, 6, 1), (0, 13, 1), (0, 37, 1), (1, 2, 1), (1, 8, 1), (1, 35, 1), (2, 10, 1), (2, 31, 1), (3, 5, 1), (3, 7, 1), (3, 24, 1), (4, 25, 1), (4, 29, 1), (4, 32, 1), (5, 11, 1), (5, 15, 1), (6, 14, 1), (6, 17, 1), (7, 9, 1), (7, 34, 1), (8, 18, 1), (8, 32, 1), (9, 23, 1), (9, 24, 1), (10, 11, 1), (10, 32, 1), (11, 24, 1), (12, 18, 1), (12, 21, 1), (12, 33, 1), (13, 16, 1), (13, 25, 1), (14, 22, 1), (14, 27, 1), (15, 20, 1), (15, 37, 1), (16, 19, 1), (16, 38, 1), (17, 21, 1), (17, 37, 1), (18, 25, 1), (19, 20, 1), (19, 26, 1), (20, 26, 1), (21, 28, 1), (22, 29, 1), (22, 36, 1), (23, 27, 1), (23, 29, 1), (26, 30, 1), (27, 39, 1), (28, 31, 1), (28, 36, 1), (30, 34, 1), (30, 39, 1), (31, 36, 1), (33, 34, 1), (33, 35, 1), (35, 38, 1), (38, 39, 1)]"
577,40.0,"[(0, 8, 1), (0, 30, 1), (0, 32, 1), (1, 7, 1), (1, 16, 1), (1, 32, 1), (2, 10, 1), (2, 20, 1), (2, 29, 1), (3, 13, 1), (3, 19, 1), (3, 28, 1), (4, 5, 1), (4, 19, 1), (4, 27, 1), (5, 6, 1), (5, 37, 1), (6, 22, 1), (6, 36, 1), (7, 9, 1), (7, 35, 1), (8, 13, 1), (8, 26, 1), (9, 23, 1), (9, 37, 1), (10, 14, 1), (10, 31, 1), (11, 12, 1), (11, 21, 1), (11, 27, 1), (12, 22, 1), (12, 29, 1), (13, 36, 1), (14, 15, 1), (14, 39, 1), (15, 20, 1), (15, 24, 1), (16, 28, 1), (16, 34, 1), (17, 19, 1), (17, 26, 1), (17, 37, 1), (18, 24, 1), (18, 34, 1), (18, 38, 1), (20, 22, 1), (21, 28, 1), (21, 36, 1), (23, 24, 1), (23, 38, 1), (25, 31, 1), (25, 34, 1), (25, 35, 1), (26, 33, 1), (27, 33, 1), (29, 35, 1), (30, 31, 1), (30, 33, 1), (32, 39, 1), (38, 39, 1)]"
578,40.0,"[(0, 13, 1), (0, 14, 1), (0, 16, 1), (1, 9, 1), (1, 13, 1), (1, 31, 1), (2, 10, 1), (2, 22, 1), (2, 27, 1), (3, 9, 1), (3, 22, 1), (3, 31, 1), (4, 16, 1), (4, 25, 1), (4, 32, 1), (5, 18, 1), (5, 22, 1), (5, 33, 1), (6, 23, 1), (6, 24, 1), (6, 30, 1), (7, 11, 1), (7, 18, 1), (7, 37, 1), (8, 20, 1), (8, 26, 1), (8, 27, 1), (9, 29, 1), (10, 12, 1), (10, 20, 1), (11, 19, 1), (11, 29, 1), (12, 27, 1), (12, 37, 1), (13, 28, 1), (14, 20, 1), (14, 32, 1), (15, 26, 1), (15, 33, 1), (15, 38, 1), (16, 23, 1), (17, 28, 1), (17, 34, 1), (17, 39, 1), (18, 34, 1), (19, 30, 1), (19, 38, 1), (21, 24, 1), (21, 30, 1), (21, 38, 1), (23, 29, 1), (24, 32, 1), (25, 35, 1), (25, 39, 1), (26, 36, 1), (28, 33, 1), (31, 39, 1), (34, 35, 1), (35, 36, 1), (36, 37, 1)]"
579,40.0,"[(0, 5, 1), (0, 8, 1), (0, 18, 1), (1, 5, 1), (1, 7, 1), (1, 22, 1), (2, 28, 1), (2, 33, 1), (2, 34, 1), (3, 8, 1), (3, 12, 1), (3, 28, 1), (4, 15, 1), (4, 26, 1), (4, 38, 1), (5, 31, 1), (6, 14, 1), (6, 32, 1), (6, 36, 1), (7, 15, 1), (7, 33, 1), (8, 38, 1), (9, 18, 1), (9, 21, 1), (9, 25, 1), (10, 25, 1), (10, 29, 1), (10, 30, 1), (11, 20, 1), (11, 22, 1), (11, 26, 1), (12, 22, 1), (12, 38, 1), (13, 16, 1), (13, 18, 1), (13, 35, 1), (14, 17, 1), (14, 32, 1), (15, 20, 1), (16, 27, 1), (16, 37, 1), (17, 20, 1), (17, 21, 1), (19, 21, 1), (19, 23, 1), (19, 37, 1), (23, 27, 1), (23, 29, 1), (24, 29, 1), (24, 31, 1), (24, 39, 1), (25, 26, 1), (27, 34, 1), (28, 39, 1), (30, 34, 1), (30, 35, 1), (31, 36, 1), (32, 33, 1), (35, 37, 1), (36, 39, 1)]"
580,40.0,"[(0, 23, 1), (0, 24, 1), (0, 25, 1), (1, 2, 1), (1, 4, 1), (1, 39, 1), (2, 8, 1), (2, 31, 1), (3, 19, 1), (3, 26, 1), (3, 32, 1), (4, 18, 1), (4, 26, 1), (5, 12, 1), (5, 27, 1), (5, 35, 1), (6, 30, 1), (6, 33, 1), (6, 37, 1), (7, 31, 1), (7, 37, 1), (7, 39, 1), (8, 13, 1), (8, 17, 1), (9, 11, 1), (9, 14, 1), (9, 27, 1), (10, 15, 1), (10, 32, 1), (10, 34, 1), (11, 13, 1), (11, 21, 1), (12, 14, 1), (12, 30, 1), (13, 26, 1), (14, 35, 1), (15, 34, 1), (15, 39, 1), (16, 23, 1), (16, 37, 1), (16, 38, 1), (17, 19, 1), (17, 30, 1), (18, 28, 1), (18, 38, 1), (19, 20, 1), (20, 24, 1), (20, 36, 1), (21, 25, 1), (21, 28, 1), (22, 24, 1), (22, 28, 1), (22, 29, 1), (23, 34, 1), (25, 33, 1), (27, 31, 1), (29, 35, 1), (29, 38, 1), (32, 36, 1), (33, 36, 1)]"
581,40.0,"[(0, 34, 1), (0, 37, 1), (0, 39, 1), (1, 3, 1), (1, 16, 1), (1, 37, 1), (2, 6, 1), (2, 8, 1), (2, 38, 1), (3, 16, 1), (3, 34, 1), (4, 29, 1), (4, 35, 1), (4, 36, 1), (5, 11, 1), (5, 14, 1), (5, 33, 1), (6, 7, 1), (6, 35, 1), (7, 21, 1), (7, 29, 1), (8, 17, 1), (8, 28, 1), (9, 13, 1), (9, 19, 1), (9, 36, 1), (10, 18, 1), (10, 22, 1), (10, 27, 1), (11, 13, 1), (11, 27, 1), (12, 23, 1), (12, 28, 1), (12, 31, 1), (13, 38, 1), (14, 16, 1), (14, 24, 1), (15, 24, 1), (15, 25, 1), (15, 39, 1), (17, 21, 1), (17, 23, 1), (18, 31, 1), (18, 39, 1), (19, 20, 1), (19, 32, 1), (20, 21, 1), (20, 22, 1), (22, 26, 1), (23, 25, 1), (24, 34, 1), (25, 30, 1), (26, 27, 1), (26, 32, 1), (28, 33, 1), (29, 31, 1), (30, 35, 1), (30, 37, 1), (32, 38, 1), (33, 36, 1)]"
582,40.0,"[(0, 26, 1), (0, 29, 1), (0, 37, 1), (1, 2, 1), (1, 28, 1), (1, 30, 1), (2, 18, 1), (2, 20, 1), (3, 16, 1), (3, 20, 1), (3, 33, 1), (4, 15, 1), (4, 17, 1), (4, 22, 1), (5, 32, 1), (5, 38, 1), (5, 39, 1), (6, 26, 1), (6, 30, 1), (6, 32, 1), (7, 21, 1), (7, 24, 1), (7, 29, 1), (8, 13, 1), (8, 28, 1), (8, 38, 1), (9, 12, 1), (9, 15, 1), (9, 35, 1), (10, 11, 1), (10, 23, 1), (10, 35, 1), (11, 17, 1), (11, 23, 1), (12, 19, 1), (12, 25, 1), (13, 14, 1), (13, 19, 1), (14, 30, 1), (14, 37, 1), (15, 34, 1), (16, 33, 1), (16, 34, 1), (17, 21, 1), (18, 24, 1), (18, 27, 1), (19, 25, 1), (20, 23, 1), (21, 31, 1), (22, 25, 1), (22, 32, 1), (24, 34, 1), (26, 39, 1), (27, 33, 1), (27, 36, 1), (28, 36, 1), (29, 36, 1), (31, 35, 1), (31, 37, 1), (38, 39, 1)]"
583,40.0,"[(0, 8, 1), (0, 27, 1), (0, 36, 1), (1, 21, 1), (1, 23, 1), (1, 36, 1), (2, 21, 1), (2, 22, 1), (2, 24, 1), (3, 6, 1), (3, 31, 1), (3, 33, 1), (4, 5, 1), (4, 10, 1), (4, 34, 1), (5, 28, 1), (5, 38, 1), (6, 19, 1), (6, 25, 1), (7, 9, 1), (7, 20, 1), (7, 22, 1), (8, 14, 1), (8, 18, 1), (9, 31, 1), (9, 35, 1), (10, 11, 1), (10, 32, 1), (11, 24, 1), (11, 25, 1), (12, 14, 1), (12, 17, 1), (12, 23, 1), (13, 19, 1), (13, 30, 1), (13, 37, 1), (14, 18, 1), (15, 16, 1), (15, 32, 1), (15, 34, 1), (16, 28, 1), (16, 33, 1), (17, 27, 1), (17, 30, 1), (18, 26, 1), (19, 30, 1), (20, 29, 1), (20, 38, 1), (21, 22, 1), (23, 39, 1), (24, 38, 1), (25, 27, 1), (26, 32, 1), (26, 33, 1), (28, 29, 1), (29, 39, 1), (31, 35, 1), (34, 37, 1), (35, 39, 1), (36, 37, 1)]"
584,40.0,"[(0, 6, 1), (0, 30, 1), (0, 38, 1), (1, 8, 1), (1, 27, 1), (1, 31, 1), (2, 9, 1), (2, 20, 1), (2, 35, 1), (3, 20, 1), (3, 21, 1), (3, 39, 1), (4, 7, 1), (4, 36, 1), (4, 38, 1), (5, 27, 1), (5, 29, 1), (5, 36, 1), (6, 19, 1), (6, 23, 1), (7, 10, 1), (7, 16, 1), (8, 34, 1), (8, 39, 1), (9, 11, 1), (9, 15, 1), (10, 22, 1), (10, 32, 1), (11, 12, 1), (11, 21, 1), (12, 13, 1), (12, 37, 1), (13, 18, 1), (13, 23, 1), (14, 24, 1), (14, 25, 1), (14, 38, 1), (15, 16, 1), (15, 18, 1), (16, 22, 1), (17, 23, 1), (17, 28, 1), (17, 35, 1), (18, 24, 1), (19, 31, 1), (19, 36, 1), (20, 31, 1), (21, 39, 1), (22, 25, 1), (24, 25, 1), (26, 28, 1), (26, 33, 1), (26, 37, 1), (27, 30, 1), (28, 30, 1), (29, 32, 1), (29, 34, 1), (32, 33, 1), (33, 34, 1), (35, 37, 1)]"
585,40.0,"[(0, 12, 1), (0, 16, 1), (0, 35, 1), (1, 2, 1), (1, 5, 1), (1, 25, 1), (2, 11, 1), (2, 37, 1), (3, 8, 1), (3, 29, 1), (3, 33, 1), (4, 9, 1), (4, 14, 1), (4, 39, 1), (5, 33, 1), (5, 37, 1), (6, 8, 1), (6, 14, 1), (6, 21, 1), (7, 11, 1), (7, 21, 1), (7, 28, 1), (8, 19, 1), (9, 16, 1), (9, 25, 1), (10, 26, 1), (10, 29, 1), (10, 31, 1), (11, 20, 1), (12, 26, 1), (12, 27, 1), (13, 18, 1), (13, 24, 1), (13, 35, 1), (14, 30, 1), (15, 18, 1), (15, 22, 1), (15, 27, 1), (16, 22, 1), (17, 23, 1), (17, 28, 1), (17, 38, 1), (18, 24, 1), (19, 27, 1), (19, 30, 1), (20, 34, 1), (20, 36, 1), (21, 39, 1), (22, 26, 1), (23, 31, 1), (23, 38, 1), (24, 37, 1), (25, 32, 1), (28, 35, 1), (29, 38, 1), (30, 34, 1), (31, 32, 1), (32, 33, 1), (34, 36, 1), (36, 39, 1)]"
586,40.0,"[(0, 2, 1), (0, 11, 1), (0, 32, 1), (1, 3, 1), (1, 27, 1), (1, 32, 1), (2, 11, 1), (2, 22, 1), (3, 8, 1), (3, 33, 1), (4, 17, 1), (4, 19, 1), (4, 33, 1), (5, 13, 1), (5, 38, 1), (5, 39, 1), (6, 13, 1), (6, 15, 1), (6, 35, 1), (7, 21, 1), (7, 31, 1), (7, 35, 1), (8, 16, 1), (8, 26, 1), (9, 12, 1), (9, 21, 1), (9, 29, 1), (10, 13, 1), (10, 18, 1), (10, 25, 1), (11, 20, 1), (12, 14, 1), (12, 32, 1), (14, 26, 1), (14, 34, 1), (15, 19, 1), (15, 24, 1), (16, 23, 1), (16, 25, 1), (17, 23, 1), (17, 24, 1), (18, 20, 1), (18, 30, 1), (19, 31, 1), (20, 22, 1), (21, 36, 1), (22, 28, 1), (23, 39, 1), (24, 27, 1), (25, 29, 1), (26, 38, 1), (27, 37, 1), (28, 30, 1), (28, 35, 1), (29, 34, 1), (30, 37, 1), (31, 38, 1), (33, 36, 1), (34, 36, 1), (37, 39, 1)]"
587,40.0,"[(0, 2, 1), (0, 13, 1), (0, 39, 1), (1, 7, 1), (1, 10, 1), (1, 38, 1), (2, 16, 1), (2, 32, 1), (3, 18, 1), (3, 23, 1), (3, 30, 1), (4, 9, 1), (4, 15, 1), (4, 19, 1), (5, 6, 1), (5, 18, 1), (5, 31, 1), (6, 11, 1), (6, 20, 1), (7, 10, 1), (7, 27, 1), (8, 15, 1), (8, 33, 1), (8, 38, 1), (9, 11, 1), (9, 18, 1), (10, 33, 1), (11, 19, 1), (12, 22, 1), (12, 23, 1), (12, 26, 1), (13, 34, 1), (13, 35, 1), (14, 23, 1), (14, 36, 1), (14, 37, 1), (15, 29, 1), (16, 29, 1), (16, 37, 1), (17, 28, 1), (17, 29, 1), (17, 32, 1), (19, 38, 1), (20, 31, 1), (20, 39, 1), (21, 27, 1), (21, 31, 1), (21, 37, 1), (22, 27, 1), (22, 36, 1), (24, 25, 1), (24, 26, 1), (24, 34, 1), (25, 30, 1), (25, 36, 1), (26, 34, 1), (28, 33, 1), (28, 35, 1), (30, 39, 1), (32, 35, 1)]"
588,40.0,"[(0, 5, 1), (0, 6, 1), (0, 31, 1), (1, 7, 1), (1, 8, 1), (1, 22, 1), (2, 15, 1), (2, 18, 1), (2, 38, 1), (3, 18, 1), (3, 24, 1), (3, 29, 1), (4, 5, 1), (4, 14, 1), (4, 22, 1), (5, 10, 1), (6, 21, 1), (6, 33, 1), (7, 19, 1), (7, 26, 1), (8, 17, 1), (8, 27, 1), (9, 20, 1), (9, 26, 1), (9, 28, 1), (10, 23, 1), (10, 36, 1), (11, 16, 1), (11, 29, 1), (11, 34, 1), (12, 14, 1), (12, 32, 1), (12, 38, 1), (13, 22, 1), (13, 23, 1), (13, 26, 1), (14, 34, 1), (15, 24, 1), (15, 37, 1), (16, 28, 1), (16, 33, 1), (17, 27, 1), (17, 33, 1), (18, 36, 1), (19, 25, 1), (19, 35, 1), (20, 21, 1), (20, 30, 1), (21, 28, 1), (23, 30, 1), (24, 35, 1), (25, 31, 1), (25, 38, 1), (27, 31, 1), (29, 39, 1), (30, 36, 1), (32, 35, 1), (32, 39, 1), (34, 37, 1), (37, 39, 1)]"
589,40.0,"[(0, 10, 1), (0, 18, 1), (0, 25, 1), (1, 9, 1), (1, 22, 1), (1, 35, 1), (2, 12, 1), (2, 21, 1), (2, 37, 1), (3, 4, 1), (3, 19, 1), (3, 23, 1), (4, 21, 1), (4, 36, 1), (5, 15, 1), (5, 18, 1), (5, 33, 1), (6, 10, 1), (6, 24, 1), (6, 29, 1), (7, 13, 1), (7, 23, 1), (7, 36, 1), (8, 16, 1), (8, 17, 1), (8, 39, 1), (9, 28, 1), (9, 33, 1), (10, 14, 1), (11, 12, 1), (11, 26, 1), (11, 27, 1), (12, 38, 1), (13, 32, 1), (13, 35, 1), (14, 22, 1), (14, 36, 1), (15, 24, 1), (15, 25, 1), (16, 21, 1), (16, 31, 1), (17, 30, 1), (17, 34, 1), (18, 33, 1), (19, 22, 1), (19, 28, 1), (20, 27, 1), (20, 31, 1), (20, 35, 1), (23, 24, 1), (25, 39, 1), (26, 27, 1), (26, 31, 1), (28, 38, 1), (29, 34, 1), (29, 37, 1), (30, 32, 1), (30, 34, 1), (32, 38, 1), (37, 39, 1)]"
590,40.0,"[(0, 1, 1), (0, 3, 1), (0, 13, 1), (1, 14, 1), (1, 37, 1), (2, 15, 1), (2, 17, 1), (2, 32, 1), (3, 20, 1), (3, 25, 1), (4, 22, 1), (4, 25, 1), (4, 32, 1), (5, 12, 1), (5, 23, 1), (5, 39, 1), (6, 26, 1), (6, 28, 1), (6, 31, 1), (7, 35, 1), (7, 36, 1), (7, 37, 1), (8, 10, 1), (8, 33, 1), (8, 36, 1), (9, 13, 1), (9, 28, 1), (9, 34, 1), (10, 15, 1), (10, 27, 1), (11, 17, 1), (11, 21, 1), (11, 37, 1), (12, 13, 1), (12, 30, 1), (14, 24, 1), (14, 26, 1), (15, 30, 1), (16, 24, 1), (16, 38, 1), (16, 39, 1), (17, 38, 1), (18, 21, 1), (18, 33, 1), (18, 35, 1), (19, 20, 1), (19, 22, 1), (19, 27, 1), (20, 26, 1), (21, 23, 1), (22, 23, 1), (24, 32, 1), (25, 39, 1), (27, 36, 1), (28, 34, 1), (29, 30, 1), (29, 31, 1), (29, 38, 1), (31, 35, 1), (33, 34, 1)]"
591,40.0,"[(0, 4, 1), (0, 26, 1), (0, 33, 1), (1, 9, 1), (1, 20, 1), (1, 39, 1), (2, 25, 1), (2, 35, 1), (2, 39, 1), (3, 7, 1), (3, 13, 1), (3, 23, 1), (4, 15, 1), (4, 18, 1), (5, 7, 1), (5, 25, 1), (5, 26, 1), (6, 18, 1), (6, 35, 1), (6, 38, 1), (7, 19, 1), (8, 14, 1), (8, 21, 1), (8, 31, 1), (9, 23, 1), (9, 29, 1), (10, 21, 1), (10, 22, 1), (10, 34, 1), (11, 23, 1), (11, 26, 1), (11, 37, 1), (12, 16, 1), (12, 28, 1), (12, 30, 1), (13, 33, 1), (13, 36, 1), (14, 16, 1), (14, 32, 1), (15, 20, 1), (15, 33, 1), (16, 31, 1), (17, 27, 1), (17, 32, 1), (17, 38, 1), (18, 28, 1), (19, 22, 1), (19, 37, 1), (20, 38, 1), (21, 27, 1), (22, 37, 1), (24, 30, 1), (24, 34, 1), (24, 36, 1), (25, 28, 1), (27, 39, 1), (29, 32, 1), (29, 36, 1), (30, 35, 1), (31, 34, 1)]"
592,40.0,"[(0, 6, 1), (0, 20, 1), (0, 27, 1), (1, 17, 1), (1, 27, 1), (1, 37, 1), (2, 8, 1), (2, 20, 1), (2, 36, 1), (3, 19, 1), (3, 28, 1), (3, 32, 1), (4, 22, 1), (4, 31, 1), (4, 37, 1), (5, 21, 1), (5, 31, 1), (5, 38, 1), (6, 12, 1), (6, 29, 1), (7, 10, 1), (7, 30, 1), (7, 39, 1), (8, 18, 1), (8, 34, 1), (9, 21, 1), (9, 34, 1), (9, 35, 1), (10, 11, 1), (10, 35, 1), (11, 34, 1), (11, 38, 1), (12, 13, 1), (12, 28, 1), (13, 15, 1), (13, 29, 1), (14, 20, 1), (14, 25, 1), (14, 36, 1), (15, 18, 1), (15, 23, 1), (16, 28, 1), (16, 29, 1), (16, 33, 1), (17, 23, 1), (17, 32, 1), (18, 26, 1), (19, 23, 1), (19, 24, 1), (21, 30, 1), (22, 25, 1), (22, 30, 1), (24, 26, 1), (24, 39, 1), (25, 39, 1), (26, 31, 1), (27, 36, 1), (32, 35, 1), (33, 37, 1), (33, 38, 1)]"
593,40.0,"[(0, 7, 1), (0, 28, 1), (0, 35, 1), (1, 2, 1), (1, 14, 1), (1, 27, 1), (2, 24, 1), (2, 31, 1), (3, 24, 1), (3, 30, 1), (3, 36, 1), (4, 29, 1), (4, 35, 1), (4, 38, 1), (5, 11, 1), (5, 18, 1), (5, 38, 1), (6, 12, 1), (6, 31, 1), (6, 37, 1), (7, 10, 1), (7, 28, 1), (8, 27, 1), (8, 31, 1), (8, 33, 1), (9, 26, 1), (9, 30, 1), (9, 33, 1), (10, 34, 1), (10, 36, 1), (11, 19, 1), (11, 22, 1), (12, 34, 1), (12, 39, 1), (13, 18, 1), (13, 19, 1), (13, 32, 1), (14, 20, 1), (14, 24, 1), (15, 22, 1), (15, 23, 1), (15, 30, 1), (16, 25, 1), (16, 26, 1), (16, 32, 1), (17, 20, 1), (17, 34, 1), (17, 36, 1), (18, 29, 1), (19, 28, 1), (20, 33, 1), (21, 26, 1), (21, 27, 1), (21, 32, 1), (22, 37, 1), (23, 25, 1), (23, 29, 1), (25, 38, 1), (35, 39, 1), (37, 39, 1)]"
594,40.0,"[(0, 5, 1), (0, 16, 1), (0, 24, 1), (1, 6, 1), (1, 28, 1), (1, 36, 1), (2, 12, 1), (2, 17, 1), (2, 22, 1), (3, 14, 1), (3, 27, 1), (3, 31, 1), (4, 18, 1), (4, 31, 1), (4, 33, 1), (5, 23, 1), (5, 31, 1), (6, 18, 1), (6, 22, 1), (7, 8, 1), (7, 10, 1), (7, 35, 1), (8, 14, 1), (8, 30, 1), (9, 16, 1), (9, 20, 1), (9, 39, 1), (10, 13, 1), (10, 26, 1), (11, 13, 1), (11, 24, 1), (11, 25, 1), (12, 19, 1), (12, 29, 1), (13, 29, 1), (14, 38, 1), (15, 21, 1), (15, 25, 1), (15, 38, 1), (16, 32, 1), (17, 22, 1), (17, 37, 1), (18, 30, 1), (19, 27, 1), (19, 34, 1), (20, 32, 1), (20, 34, 1), (21, 23, 1), (21, 26, 1), (23, 34, 1), (24, 39, 1), (25, 35, 1), (26, 32, 1), (27, 37, 1), (28, 30, 1), (28, 33, 1), (29, 36, 1), (33, 38, 1), (35, 37, 1), (36, 39, 1)]"
595,40.0,"[(0, 19, 1), (0, 27, 1), (0, 37, 1), (1, 8, 1), (1, 30, 1), (1, 33, 1), (2, 10, 1), (2, 15, 1), (2, 39, 1), (3, 15, 1), (3, 19, 1), (3, 27, 1), (4, 25, 1), (4, 28, 1), (4, 33, 1), (5, 6, 1), (5, 14, 1), (5, 29, 1), (6, 9, 1), (6, 11, 1), (7, 9, 1), (7, 18, 1), (7, 26, 1), (8, 17, 1), (8, 24, 1), (9, 23, 1), (10, 23, 1), (10, 30, 1), (11, 30, 1), (11, 36, 1), (12, 15, 1), (12, 16, 1), (12, 37, 1), (13, 31, 1), (13, 33, 1), (13, 34, 1), (14, 27, 1), (14, 38, 1), (16, 21, 1), (16, 25, 1), (17, 26, 1), (17, 32, 1), (18, 23, 1), (18, 24, 1), (19, 36, 1), (20, 21, 1), (20, 29, 1), (20, 32, 1), (21, 32, 1), (22, 28, 1), (22, 34, 1), (22, 35, 1), (24, 38, 1), (25, 28, 1), (26, 39, 1), (29, 37, 1), (31, 35, 1), (31, 38, 1), (34, 39, 1), (35, 36, 1)]"
596,40.0,"[(0, 3, 1), (0, 15, 1), (0, 28, 1), (1, 14, 1), (1, 35, 1), (1, 37, 1), (2, 9, 1), (2, 13, 1), (2, 38, 1), (3, 24, 1), (3, 38, 1), (4, 17, 1), (4, 19, 1), (4, 20, 1), (5, 10, 1), (5, 26, 1), (5, 38, 1), (6, 22, 1), (6, 28, 1), (6, 34, 1), (7, 11, 1), (7, 20, 1), (7, 30, 1), (8, 11, 1), (8, 19, 1), (8, 24, 1), (9, 18, 1), (9, 37, 1), (10, 12, 1), (10, 18, 1), (11, 29, 1), (12, 16, 1), (12, 22, 1), (13, 17, 1), (13, 27, 1), (14, 30, 1), (14, 33, 1), (15, 24, 1), (15, 39, 1), (16, 23, 1), (16, 36, 1), (17, 21, 1), (18, 39, 1), (19, 31, 1), (20, 21, 1), (21, 30, 1), (22, 31, 1), (23, 26, 1), (23, 31, 1), (25, 27, 1), (25, 32, 1), (25, 35, 1), (26, 34, 1), (27, 36, 1), (28, 33, 1), (29, 32, 1), (29, 33, 1), (32, 34, 1), (35, 36, 1), (37, 39, 1)]"
597,40.0,"[(0, 4, 1), (0, 27, 1), (0, 33, 1), (1, 19, 1), (1, 29, 1), (1, 30, 1), (2, 7, 1), (2, 24, 1), (2, 39, 1), (3, 6, 1), (3, 16, 1), (3, 17, 1), (4, 11, 1), (4, 28, 1), (5, 18, 1), (5, 27, 1), (5, 31, 1), (6, 10, 1), (6, 39, 1), (7, 8, 1), (7, 12, 1), (8, 19, 1), (8, 34, 1), (9, 13, 1), (9, 34, 1), (9, 36, 1), (10, 11, 1), (10, 32, 1), (11, 15, 1), (12, 19, 1), (12, 27, 1), (13, 25, 1), (13, 28, 1), (14, 15, 1), (14, 26, 1), (14, 31, 1), (15, 29, 1), (16, 25, 1), (16, 39, 1), (17, 21, 1), (17, 23, 1), (18, 23, 1), (18, 35, 1), (20, 23, 1), (20, 25, 1), (20, 38, 1), (21, 26, 1), (21, 37, 1), (22, 24, 1), (22, 33, 1), (22, 38, 1), (24, 37, 1), (26, 36, 1), (28, 30, 1), (29, 30, 1), (31, 35, 1), (32, 34, 1), (32, 37, 1), (33, 35, 1), (36, 38, 1)]"
598,40.0,"[(0, 15, 1), (0, 31, 1), (0, 37, 1), (1, 26, 1), (1, 37, 1), (1, 39, 1), (2, 3, 1), (2, 22, 1), (2, 27, 1), (3, 13, 1), (3, 29, 1), (4, 6, 1), (4, 15, 1), (4, 16, 1), (5, 8, 1), (5, 10, 1), (5, 11, 1), (6, 8, 1), (6, 20, 1), (7, 13, 1), (7, 23, 1), (7, 24, 1), (8, 30, 1), (9, 20, 1), (9, 22, 1), (9, 38, 1), (10, 34, 1), (10, 39, 1), (11, 16, 1), (11, 38, 1), (12, 18, 1), (12, 20, 1), (12, 21, 1), (13, 28, 1), (14, 21, 1), (14, 23, 1), (14, 36, 1), (15, 17, 1), (16, 26, 1), (17, 28, 1), (17, 31, 1), (18, 32, 1), (18, 37, 1), (19, 34, 1), (19, 35, 1), (19, 39, 1), (21, 35, 1), (22, 33, 1), (23, 32, 1), (24, 27, 1), (24, 33, 1), (25, 28, 1), (25, 33, 1), (25, 34, 1), (26, 38, 1), (27, 29, 1), (29, 30, 1), (30, 36, 1), (31, 35, 1), (32, 36, 1)]"
599,40.0,"[(0, 10, 1), (0, 18, 1), (0, 31, 1), (1, 25, 1), (1, 28, 1), (1, 38, 1), (2, 11, 1), (2, 29, 1), (2, 38, 1), (3, 26, 1), (3, 33, 1), (3, 37, 1), (4, 31, 1), (4, 32, 1), (4, 34, 1), (5, 8, 1), (5, 27, 1), (5, 30, 1), (6, 19, 1), (6, 20, 1), (6, 31, 1), (7, 9, 1), (7, 12, 1), (7, 33, 1), (8, 9, 1), (8, 36, 1), (9, 27, 1), (10, 18, 1), (10, 29, 1), (11, 28, 1), (11, 36, 1), (12, 35, 1), (12, 39, 1), (13, 14, 1), (13, 15, 1), (13, 16, 1), (14, 25, 1), (14, 32, 1), (15, 20, 1), (15, 38, 1), (16, 19, 1), (16, 25, 1), (17, 20, 1), (17, 33, 1), (17, 37, 1), (18, 19, 1), (21, 34, 1), (21, 35, 1), (21, 37, 1), (22, 24, 1), (22, 27, 1), (22, 39, 1), (23, 26, 1), (23, 29, 1), (23, 36, 1), (24, 26, 1), (24, 39, 1), (28, 30, 1), (30, 35, 1), (32, 34, 1)]"

